On Transferability of Prompt Tuning for Natural Language Processing

Prompt tuning (PT) is a promising parameter-efficient method to utilize extremely large pre-trained language models (PLMs), which can achieve comparable performance to full-parameter fine-tuning by only tuning a few soft prompts. However, PT requires much more training time than fine-tuning. Intuitively, knowledge transfer can help to improve the efficiency. To explore whether we can improve PT via prompt transfer, we empirically investigate the transferability of soft prompts across different downstream tasks and PLMs in this work. We find that (1) in zero-shot setting, trained soft prompts can effectively transfer to similar tasks on the same PLM and also to other PLMs with a cross-model projector trained on similar tasks; (2) when used as initialization, trained soft prompts of similar tasks and projected prompts of other PLMs can significantly accelerate training and also improve the performance of PT. Moreover, to explore what decides prompt transferability, we investigate various transferability indicators and find that the overlapping rate of activated neurons strongly reflects the transferability, which suggests how the prompts stimulate PLMs is essential. Our findings show that prompt transfer is promising for improving PT, and further research shall focus more on prompts' stimulation to PLMs. The source code can be obtained from https://github.com/thunlp/Prompt-Transferability.

==> draw_code/correlation.py <==
import torch
#import torch
#from audtorch.metrics.functional import pearsonr
#import torchsort
import pandas as pd



def _get_ranks(x: torch.Tensor) -> torch.Tensor:
    tmp = x.argsort()
    ranks = torch.zeros_like(tmp)
    ranks[tmp] = torch.arange(len(x))
    return ranks.type(torch.DoubleTensor)

def spearman_correlation(x: torch.Tensor, y: torch.Tensor):
    """Compute correlation between 2 1-D vectors
    Args:
        x: Shape (N, )
        y: Shape (N, )
    """
    x_rank = _get_ranks(x)
    #print(x_rank)
    y_rank = _get_ranks(y)
    #print(y_rank)
    #exit()

    n = x.size(0)
    upper = 6 * torch.sum((x_rank - y_rank).pow(2))
    down = n * (n ** 2 - 1.0)
    return 1.0 - (upper / down)


def spearman(pred, target, **kw):
    pred = _get_ranks(pred)
    target = _get_ranks(target)
    pred = pred - pred.mean()
    pred = pred / pred.norm()
    target = target - target.mean()
    target = target / target.norm()
    return (pred * target).sum()


#higher the better
#all 12
over_acc = [
[1.00 ,	0.50 ,	0.39 ,	0.46 ,	0.56 ,	0.49 ,	0.37 ,	0.34 ,	0.34 ,	0.24 ,	0.23 ,	0.34 ,	0.28 ],
[0.50 ,	1.00 ,	0.46 ,	0.59 ,	0.53 ,	0.65 ,	0.46 ,	0.45 ,	0.49 ,	0.27 ,	0.28 ,	0.42 ,	0.33 ],
[0.39 ,	0.46 ,	1.00 ,	0.47 ,	0.44 ,	0.46 ,	0.39 ,	0.35 ,	0.36 ,	0.28 ,	0.27 ,	0.33 ,	0.33 ],
[0.46 ,	0.59 ,	0.47 ,	1.00 ,	0.52 ,	0.57 ,	0.45 ,	0.46 ,	0.51 ,	0.29 ,	0.29 ,	0.42 ,	0.37 ],
[0.56 ,	0.53 ,	0.44 ,	0.52 ,	1.00 ,	0.52 ,	0.45 ,	0.43 ,	0.40 ,	0.28 ,	0.27 ,	0.39 ,	0.34 ],
[0.49 ,	0.65 ,	0.46 ,	0.57 ,	0.52 ,	1.00 ,	0.47 ,	0.44 ,	0.49 ,	0.26 ,	0.27 ,	0.43 ,	0.34 ],
[0.37 ,	0.46 ,	0.39 ,	0.45 ,	0.45 ,	0.47 ,	1.00 ,	0.48 ,	0.50 ,	0.31 ,	0.32 ,	0.41 ,	0.40 ],
[0.34 ,	0.45 ,	0.35 ,	0.46 ,	0.43 ,	0.44 ,	0.48 ,	1.00 ,	0.53 ,	0.32 ,	0.32 ,	0.41 ,	0.41 ],
[0.34 ,	0.49 ,	0.36 ,	0.51 ,	0.40 ,	0.49 ,	0.50 ,	0.53 ,	1.00 ,	0.29 ,	0.29 ,	0.45 ,	0.37 ],
[0.24 ,	0.27 ,	0.28 ,	0.29 ,	0.28 ,	0.26 ,	0.31 ,	0.32 ,	0.29 ,	1.00 ,	0.64 ,	0.26 ,	0.50 ],
[0.23 ,	0.28 ,	0.27 ,	0.29 ,	0.27 ,	0.27 ,	0.32 ,	0.32 ,	0.29 ,	0.64 ,	1.00 ,	0.26 ,	0.50 ],
[0.34 ,	0.42 ,	0.33 ,	0.42 ,	0.39 ,	0.43 ,	0.41 ,	0.41 ,	0.45 ,	0.26 ,	0.26 ,	1.00 ,	0.30 ],
[0.28 ,	0.33 ,	0.33 ,	0.37 ,	0.34 ,	0.34 ,	0.40 ,	0.41 ,	0.37 ,	0.50 ,	0.50 ,	0.30 ,	1.00 ]
]


'''
#last 1-3
over_acc = [
[1.00 ,	0.50 ,	0.46 ,	0.53 ,	0.56 ,	0.54 ,	0.50 ,	0.48 ,	0.45 ,	0.38 ,	0.33 ,	0.44 ,	0.41 ],
[0.50 ,	1.00 ,	0.55 ,	0.69 ,	0.60 ,	0.68 ,	0.63 ,	0.65 ,	0.67 ,	0.48 ,	0.43 ,	0.53 ,	0.51 ],
[0.46 ,	0.55 ,	1.00 ,	0.59 ,	0.59 ,	0.55 ,	0.57 ,	0.54 ,	0.56 ,	0.45 ,	0.42 ,	0.48 ,	0.55 ],
[0.53 ,	0.69 ,	0.59 ,	1.00 ,	0.65 ,	0.62 ,	0.67 ,	0.65 ,	0.68 ,	0.47 ,	0.44 ,	0.49 ,	0.54 ],
[0.56 ,	0.60 ,	0.59 ,	0.65 ,	1.00 ,	0.57 ,	0.59 ,	0.60 ,	0.55 ,	0.43 ,	0.41 ,	0.48 ,	0.50 ],
[0.54 ,	0.68 ,	0.55 ,	0.62 ,	0.57 ,	1.00 ,	0.57 ,	0.58 ,	0.60 ,	0.45 ,	0.41 ,	0.54 ,	0.52 ],
[0.50 ,	0.63 ,	0.57 ,	0.67 ,	0.59 ,	0.57 ,	1.00 ,	0.63 ,	0.68 ,	0.49 ,	0.47 ,	0.51 ,	0.55 ],
[0.48 ,	0.65 ,	0.54 ,	0.65 ,	0.60 ,	0.58 ,	0.63 ,	1.00 ,	0.60 ,	0.45 ,	0.45 ,	0.48 ,	0.55 ],
[0.45 ,	0.67 ,	0.56 ,	0.68 ,	0.55 ,	0.60 ,	0.68 ,	0.60 ,	1.00 ,	0.47 ,	0.43 ,	0.56 ,	0.50 ],
[0.38 ,	0.48 ,	0.45 ,	0.47 ,	0.43 ,	0.45 ,	0.49 ,	0.45 ,	0.47 ,	1.00 ,	0.56 ,	0.42 ,	0.47 ],
[0.33 ,	0.43 ,	0.42 ,	0.44 ,	0.41 ,	0.41 ,	0.47 ,	0.45 ,	0.43 ,	0.56 ,	1.00 ,	0.38 ,	0.43 ],
[0.44 ,	0.53 ,	0.48 ,	0.49 ,	0.48 ,	0.54 ,	0.51 ,	0.48 ,	0.56 ,	0.42 ,	0.38 ,	1.00 ,	0.43 ],
[0.41 ,	0.51 ,	0.55 ,	0.54 ,	0.50 ,	0.52 ,	0.55 ,	0.55 ,	0.50 ,	0.47 ,	0.43 ,	0.43 ,	1.00 ]
]



#last 4-6
over_acc = [
[1.00 ,	0.56 ,	0.40 ,	0.46 ,	0.58 ,	0.54 ,	0.41 ,	0.35 ,	0.36 ,	0.25 ,	0.26 ,	0.37 ,	0.34] ,
[0.56 ,	1.00 ,	0.42 ,	0.56 ,	0.54 ,	0.64 ,	0.48 ,	0.44 ,	0.48 ,	0.27 ,	0.30 ,	0.42 ,	0.39] ,
[0.40 ,	0.42 ,	1.00 ,	0.48 ,	0.47 ,	0.42 ,	0.41 ,	0.35 ,	0.38 ,	0.29 ,	0.29 ,	0.32 ,	0.38] ,
[0.46 ,	0.56 ,	0.48 ,	1.00 ,	0.54 ,	0.57 ,	0.53 ,	0.51 ,	0.56 ,	0.33 ,	0.33 ,	0.43 ,	0.51] ,
[0.58 ,	0.54 ,	0.47 ,	0.54 ,	1.00 ,	0.56 ,	0.51 ,	0.44 ,	0.43 ,	0.29 ,	0.30 ,	0.41 ,	0.43] ,
[0.54 ,	0.64 ,	0.42 ,	0.57 ,	0.56 ,	1.00 ,	0.51 ,	0.44 ,	0.51 ,	0.24 ,	0.26 ,	0.45 ,	0.38] ,
[0.41 ,	0.48 ,	0.41 ,	0.53 ,	0.51 ,	0.51 ,	1.00 ,	0.44 ,	0.49 ,	0.29 ,	0.30 ,	0.45 ,	0.45] ,
[0.35 ,	0.44 ,	0.35 ,	0.51 ,	0.44 ,	0.44 ,	0.44 ,	1.00 ,	0.50 ,	0.34 ,	0.33 ,	0.39 ,	0.46] ,
[0.36 ,	0.48 ,	0.38 ,	0.56 ,	0.43 ,	0.51 ,	0.49 ,	0.50 ,	1.00 ,	0.27 ,	0.27 ,	0.45 ,	0.42] ,
[0.25 ,	0.27 ,	0.29 ,	0.33 ,	0.29 ,	0.24 ,	0.29 ,	0.34 ,	0.27 ,	1.00 ,	0.74 ,	0.25 ,	0.55] ,
[0.26 ,	0.30 ,	0.29 ,	0.33 ,	0.30 ,	0.26 ,	0.30 ,	0.33 ,	0.27 ,	0.74 ,	1.00 ,	0.23 ,	0.53] ,
[0.37 ,	0.42 ,	0.32 ,	0.43 ,	0.41 ,	0.45 ,	0.45 ,	0.39 ,	0.45 ,	0.25 ,	0.23 ,	1.00 ,	0.32] ,
[0.34 ,	0.39 ,	0.38 ,	0.51 ,	0.43 ,	0.38 ,	0.45 ,	0.46 ,	0.42 ,	0.55 ,	0.53 ,	0.32 ,	1.00]
]


#last 7-9
over_acc = [
[1.00 ,	0.49 ,	0.32 ,	0.44 ,	0.56 ,	0.48 ,	0.34 ,	0.32 ,	0.31 ,	0.21 ,	0.21 ,	0.34 ,	0.23] ,
[0.49 ,	1.00 ,	0.41 ,	0.57 ,	0.52 ,	0.64 ,	0.37 ,	0.35 ,	0.40 ,	0.19 ,	0.22 ,	0.40 ,	0.25] ,
[0.32 ,	0.41 ,	1.00 ,	0.37 ,	0.37 ,	0.42 ,	0.32 ,	0.26 ,	0.26 ,	0.22 ,	0.23 ,	0.28 ,	0.27] ,
[0.44 ,	0.57 ,	0.37 ,	1.00 ,	0.50 ,	0.54 ,	0.37 ,	0.39 ,	0.45 ,	0.22 ,	0.24 ,	0.44 ,	0.27] ,
[0.56 ,	0.52 ,	0.37 ,	0.50 ,	1.00 ,	0.51 ,	0.40 ,	0.36 ,	0.33 ,	0.23 ,	0.22 ,	0.37 ,	0.25] ,
[0.48 ,	0.64 ,	0.42 ,	0.54 ,	0.51 ,	1.00 ,	0.41 ,	0.39 ,	0.42 ,	0.20 ,	0.24 ,	0.41 ,	0.25] ,
[0.34 ,	0.37 ,	0.32 ,	0.37 ,	0.40 ,	0.41 ,	1.00 ,	0.42 ,	0.40 ,	0.25 ,	0.28 ,	0.35 ,	0.34] ,
[0.32 ,	0.35 ,	0.26 ,	0.39 ,	0.36 ,	0.39 ,	0.42 ,	1.00 ,	0.52 ,	0.25 ,	0.26 ,	0.43 ,	0.35] ,
[0.31 ,	0.40 ,	0.26 ,	0.45 ,	0.33 ,	0.42 ,	0.40 ,	0.52 ,	1.00 ,	0.23 ,	0.24 ,	0.43 ,	0.31] ,
[0.21 ,	0.19 ,	0.22 ,	0.22 ,	0.23 ,	0.20 ,	0.25 ,	0.25 ,	0.23 ,	1.00 ,	0.64 ,	0.21 ,	0.54] ,
[0.21 ,	0.22 ,	0.23 ,	0.24 ,	0.22 ,	0.24 ,	0.28 ,	0.26 ,	0.24 ,	0.64 ,	1.00 ,	0.24 ,	0.56] ,
[0.34 ,	0.40 ,	0.28 ,	0.44 ,	0.37 ,	0.41 ,	0.35 ,	0.43 ,	0.43 ,	0.21 ,	0.24 ,	1.00 ,	0.26] ,
[0.23 ,	0.25 ,	0.27 ,	0.27 ,	0.25 ,	0.25 ,	0.34 ,	0.35 ,	0.31 ,	0.54 ,	0.56 ,	0.26 ,	1.00]
]


#last 10-12
over_acc = [
[1.00 ,	0.45 ,	0.38 ,	0.42 ,	0.56 ,	0.41 ,	0.23 ,	0.22 ,	0.26 ,	0.14 ,	0.14 ,	0.23 ,	0.16] ,
[0.45 ,	1.00 ,	0.45 ,	0.54 ,	0.46 ,	0.65 ,	0.31 ,	0.31 ,	0.39 ,	0.14 ,	0.15 ,	0.34 ,	0.16] ,
[0.38 ,	0.45 ,	1.00 ,	0.45 ,	0.34 ,	0.43 ,	0.21 ,	0.20 ,	0.23 ,	0.15 ,	0.16 ,	0.20 ,	0.14] ,
[0.42 ,	0.54 ,	0.45 ,	1.00 ,	0.42 ,	0.55 ,	0.22 ,	0.25 ,	0.34 ,	0.14 ,	0.15 ,	0.31 ,	0.15] ,
[0.56 ,	0.46 ,	0.34 ,	0.42 ,	1.00 ,	0.43 ,	0.26 ,	0.29 ,	0.26 ,	0.15 ,	0.16 ,	0.31 ,	0.16] ,
[0.41 ,	0.65 ,	0.43 ,	0.55 ,	0.43 ,	1.00 ,	0.37 ,	0.34 ,	0.42 ,	0.15 ,	0.18 ,	0.32 ,	0.17] ,
[0.23 ,	0.31 ,	0.21 ,	0.22 ,	0.26 ,	0.37 ,	1.00 ,	0.38 ,	0.39 ,	0.20 ,	0.24 ,	0.29 ,	0.21] ,
[0.22 ,	0.31 ,	0.20 ,	0.25 ,	0.29 ,	0.34 ,	0.38 ,	1.00 ,	0.46 ,	0.18 ,	0.23 ,	0.33 ,	0.25] ,
[0.26 ,	0.39 ,	0.23 ,	0.34 ,	0.26 ,	0.42 ,	0.39 ,	0.46 ,	1.00 ,	0.17 ,	0.21 ,	0.34 ,	0.21] ,
[0.14 ,	0.14 ,	0.15 ,	0.14 ,	0.15 ,	0.15 ,	0.20 ,	0.18 ,	0.17 ,	1.00 ,	0.55 ,	0.16 ,	0.41] ,
[0.14 ,	0.15 ,	0.16 ,	0.15 ,	0.16 ,	0.18 ,	0.24 ,	0.23 ,	0.21 ,	0.55 ,	1.00 ,	0.20 ,	0.47] ,
[0.23 ,	0.34 ,	0.20 ,	0.31 ,	0.31 ,	0.32 ,	0.29 ,	0.33 ,	0.34 ,	0.16 ,	0.20 ,	1.00 ,	0.19] ,
[0.16 ,	0.16 ,	0.14 ,	0.15 ,	0.16 ,	0.17 ,	0.21 ,	0.25 ,	0.21 ,	0.41 ,	0.47 ,	0.19 ,	1.00]
]
'''


over_acc = torch.tensor(over_acc)




#lower the better
enc_acc = [
[7 ,	10 ,	5 ,	5 ,	5 ,	9 ,	33 ,	17 ,	31 ,	8 ,	7 ,	21 ,	6] ,
[10 ,	12 ,	9 ,	9 ,	9 ,	12 ,	34 ,	19 ,	32 ,	11 ,	10 ,	22 ,	10] ,
[5 ,	9 ,	2 ,	2 ,	2 ,	8 ,	32 ,	16 ,	31 ,	7 ,	5 ,	20 ,	4] ,
[5 ,	9 ,	2 ,	3 ,	2 ,	8 ,	33 ,	16 ,	31 ,	7 ,	5 ,	20 ,	5] ,
[5 ,	9 ,	2 ,	2 ,	2 ,	8 ,	33 ,	16 ,	31 ,	7 ,	5 ,	20 ,	4] ,
[9 ,	12 ,	8 ,	8 ,	8 ,	10 ,	33 ,	18 ,	32 ,	10 ,	9 ,	22 ,	8] ,
[33 ,	34 ,	32 ,	33 ,	33 ,	33 ,	45 ,	36 ,	45 ,	33 ,	33 ,	38 ,	33] ,
[17 ,	19 ,	16 ,	16 ,	16 ,	18 ,	36 ,	22 ,	35 ,	18 ,	17 ,	26 ,	17] ,
[31 ,	32 ,	31 ,	31 ,	31 ,	32 ,	45 ,	35 ,	43 ,	32 ,	31 ,	37 ,	31] ,
[8 ,	11 ,	7 ,	7 ,	7 ,	10 ,	33 ,	18 ,	32 ,	9 ,	8 ,	21 ,	8] ,
[7 ,	10 ,	5 ,	5 ,	5 ,	9 ,	33 ,	17 ,	31 ,	8 ,	7 ,	21 ,	6] ,
[21 ,	22 ,	20 ,	20 ,	20 ,	22 ,	38 ,	26 ,	37 ,	21 ,	21 ,	28 ,	21] ,
[6 ,	10 ,	4 ,	5 ,	4 ,	8 ,	33 ,	17 ,	31 ,	8 ,	6 ,	21 ,	6] ,
]
enc_acc = torch.tensor(enc_acc)


#
cos_acc = [
[6.99, 3.34, 3.03, 3.34, 3.27, 3.56, 2.87, 2.72, 2.84, 1.72, 2.53, 2.53, 1.65],
[3.34, 5.50, 2.75, 2.63, 1.81, 3.62, 4.38, 3.80, 4.47, 2.28, 2.65, 3.79, 1.65],
[3.03, 2.75, 6.70, 3.48, 2.50, 3.53, 3.25, 2.92, 3.13, 1.74, 2.39, 2.53, 2.31],
[3.34, 2.63, 3.48, 6.83, 2.47, 4.18, 2.95, 2.84, 3.08, 2.14, 3.01, 2.27, 1.91],
[3.27, 1.81, 2.50, 2.47, 4.66, 2.20, 1.65, 1.67, 1.50, 1.39, 1.80, 1.30, 1.12],
[3.56, 3.62, 3.53, 4.18, 2.20, 7.04, 4.23, 4.27, 4.33, 2.67, 3.08, 3.35, 2.44],
[2.87, 4.38, 3.25, 2.95, 1.65, 4.23, 11.92, 7.76, 9.68, 3.34, 3.48, 6.06, 3.12],
[2.72, 3.80, 2.92, 2.84, 1.67, 4.27, 7.76, 9.11, 7.53, 2.95, 3.20, 5.71, 3.01],
[2.84, 4.47, 3.13, 3.08, 1.50, 4.33, 9.68, 7.53, 10.59, 3.12, 3.14, 6.09, 2.85],
[1.72, 2.28, 1.74, 2.14, 1.39, 2.67, 3.34, 2.95, 3.12, 7.95, 4.49, 2.41, 1.91],
[2.53, 2.65, 2.39, 3.01, 1.80, 3.08, 3.48, 3.20, 3.14, 4.49, 8.22, 2.90, 2.33],
[2.53, 3.79, 2.53, 2.27, 1.30, 3.35, 6.06, 5.71, 6.09, 2.41, 2.90, 6.92, 2.35],
[1.65, 1.65, 2.31, 1.91, 1.12, 2.44, 3.12, 3.01, 2.85, 1.91, 2.33, 2.35, 5.92],
]
cos_acc = torch.tensor(cos_acc)



#higher the better
task_acc = [
[89.7,86.1,45.3,59.8,81.8,32.5,36.6,55.5,34.1,49.7,50.1,39.7,68],
[73.6,93.3,65.5,74.2,71.4,45.5,35.8,52.1,34.2,49.6,50.1,56.8,52.6],
[79.8,86.8,75.3,78.7,69.3,53.4,34.3,50.5,34.5,50.3,50,53.8,43.8],
[68,85.6,72.3,79.5,66.7,57.1,33.1,52.4,33.6,49.6,49.5,45.2,65.4],
[85.8,74.2,31.9,28.7,76,33.2,32.8,50.8,33.3,50.8,50.6,36.8,68.5],
[78.4,86.3,73.1,77.2,72.9,74.5,38.9,52.6,36.4,49.7,50,48.9,51.8],
[57.1,58.5,53.1,66.5,52.1,40,83.1,75.5,77,49.7,50.1,49.9,65.9],
[50.3,51.2,51.2,60.8,50.5,40.9,47.5,90.5,55.6,50.3,49.9,36.9,68],
[57.7,55.4,53.8,65.6,54.7,41.1,73.9,69.5,88.5,49.6,50.1,59.6,59.9],
[51.3,50.8,3.1,1.4,51.6,41,32.7,50.5,33.3,71.7,58.9,36.9,63.5],
[62.7,51.7,2.5,1.1,56.8,41.5,32.8,50.6,33.3,61.9,67.8,39.2,56.8],
[58.4,51.2,25.9,37.2,52.1,46.1,34.3,43.5,30.1,50.4,50,86.9,70],
[50.3,50.4,2.5,1.3,50.5,41,32.7,50.5,33.3,50.3,49.8,66.9,84.4],
[50.6,50.8,2.3,1.2,50.5,40.5,32.8,50.5,33.3,50.4,50.2,36.8,68]
]
task_acc = torch.tensor(task_acc)


'''
#using ranking
#0 .. 13
for idx in range(14):
    o_acc = torch.tensor(over_acc[idx])
    #o_acc = o_acc/sum(o_acc)
    #print(o_acc)
    #exit()
    top_o_acc = torch.topk(o_acc,14,largest=True,sorted=True)
    o_acc_rank= top_o_acc[1]
    #print(o_acc_rank)

    e_acc = torch.tensor(enc_acc[idx])
    top_e_acc = torch.topk(e_acc,14,largest=False,sorted=True)
    e_acc_rank= top_e_acc[1]
    #print(enc_acc_rank)

    t_acc = torch.tensor(task_acc[idx])
    top_t_acc = torch.topk(t_acc,14,largest=True,sorted=True)
    t_acc_rank= top_t_acc[1]
    #print(o_task_rank)
    #exit()

    o_sim = torch.eq(o_acc_rank, t_acc_rank)
    e_sim = torch.eq(e_acc_rank, t_acc_rank)
    #print(o_sim)
    print(sum(o_sim)/12)
    print(sum(e_sim)/12)
    print("============")
'''


cos = torch.nn.CosineSimilarity(dim=0)


cos_o_list = list()
cos_e_list = list()
cos_c_list = list()
for idx in range(13):

    o_acc = over_acc[:,idx:idx+1].reshape(13)
    o_acc = torch.tensor(o_acc).type(torch.DoubleTensor)
    #o_acc = o_acc.tolist()

    e_acc = enc_acc[:,idx:idx+1].reshape(13)
    e_acc = torch.tensor(e_acc).type(torch.DoubleTensor)
    e_acc = (1/e_acc).type(torch.DoubleTensor)
    #print(e_acc)
    #exit()
    #e_acc = e_acc.tolist()


    c_acc = cos_acc[:,idx:idx+1].reshape(13)
    c_acc = torch.tensor(c_acc).type(torch.DoubleTensor)

    t_acc = task_acc[:-1,idx:idx+1].reshape(13)
    t_acc = torch.tensor(t_acc).type(torch.DoubleTensor)
    #t_acc = t_acc.tolist()

    #df = pd.DataFrame('o_acc':o_ann, 'e_acc':e_acc, "t_acc":t_acc)


    #print("================")
    #rho, p_o = spearmanr(df['o_acc'], df['t_acc'])
    cos_o = spearman_correlation(o_acc, t_acc)
    cos_o_list.append(cos_o)
    #print("overlapping", cos_o*100,"%")
    #print('{:.1f}'.format(float(cos_o*100)),"&",end='\t')
    cos_e = spearman_correlation(e_acc, t_acc)
    cos_e_list.append(cos_e)

    cos_c = spearman_correlation(c_acc, t_acc)
    cos_c_list.append(cos_c)
    #print("Enc", cos_e*100,"%")
    #print('{:.1f}'.format(float(cos_e*100)),"&",end='\t')
    print('{:.1f}'.format(float(cos_c*100)),"&",end='\t')


print("====All======")
#print("cos_o", (torch.stack(cos_o_list).mean())*100,"%")
#print("cos_e", (torch.stack(cos_e_list).mean())*100,"%")
print("cos_c", (torch.stack(cos_c_list).mean())*100,"%")


==> draw_code/correlation_robertalarge.py <==
import torch
#import torch
#from audtorch.metrics.functional import pearsonr
#import torchsort
import pandas as pd



def _get_ranks(x: torch.Tensor) -> torch.Tensor:
    tmp = x.argsort()
    ranks = torch.zeros_like(tmp)
    ranks[tmp] = torch.arange(len(x))
    return ranks.type(torch.DoubleTensor)

def spearman_correlation(x: torch.Tensor, y: torch.Tensor):
    """Compute correlation between 2 1-D vectors
    Args:
        x: Shape (N, )
        y: Shape (N, )
    """
    x_rank = _get_ranks(x)
    #print(x_rank)
    y_rank = _get_ranks(y)
    #print(y_rank)
    #exit()

    n = x.size(0)
    upper = 6 * torch.sum((x_rank - y_rank).pow(2))
    down = n * (n ** 2 - 1.0)
    return 1.0 - (upper / down)


def spearman(pred, target, **kw):
    pred = _get_ranks(pred)
    target = _get_ranks(target)
    pred = pred - pred.mean()
    pred = pred / pred.norm()
    target = target - target.mean()
    target = target / target.norm()
    return (pred * target).sum()



#################################################
#################################################
#################################################
#################################################

#enc

#enc_avg

#lower the better
#0
over_acc_0 = [
[1.00,	0.47,	0.55,	0.49,	0.39,	0.54,	0.49,	0.52,	0.57,	0.52,	0.51,	0.35,	0.57],
[0.47,	1.00,	0.49,	0.45,	0.33,	0.39,	0.40,	0.47,	0.48,	0.45,	0.52,	0.41,	0.47],
[0.55,	0.49,	1.00,	0.52,	0.53,	0.60,	0.55,	0.56,	0.55,	0.59,	0.58,	0.41,	0.67],
[0.49,	0.45,	0.52,	1.00,	0.40,	0.41,	0.42,	0.49,	0.48,	0.50,	0.51,	0.30,	0.53],
[0.39,	0.33,	0.53,	0.40,	1.00,	0.41,	0.44,	0.43,	0.41,	0.49,	0.43,	0.24,	0.58],
[0.54,	0.39,	0.60,	0.41,	0.41,	1.00,	0.62,	0.56,	0.62,	0.64,	0.57,	0.39,	0.52],
[0.49,	0.40,	0.55,	0.42,	0.44,	0.62,	1.00,	0.55,	0.66,	0.67,	0.58,	0.32,	0.46],
[0.52,	0.47,	0.56,	0.49,	0.43,	0.56,	0.55,	1.00,	0.57,	0.56,	0.51,	0.38,	0.55],
[0.57,	0.48,	0.55,	0.48,	0.41,	0.62,	0.66,	0.57,	1.00,	0.68,	0.63,	0.42,	0.54],
[0.52,	0.45,	0.59,	0.50,	0.49,	0.64,	0.67,	0.56,	0.68,	1.00,	0.64,	0.38,	0.57],
[0.51,	0.52,	0.58,	0.51,	0.43,	0.57,	0.58,	0.51,	0.63,	0.64,	1.00,	0.41,	0.50],
[0.35,	0.41,	0.41,	0.30,	0.24,	0.39,	0.32,	0.38,	0.42,	0.38,	0.41,	1.00,	0.34],
[0.57,	0.47,	0.67,	0.53,	0.58,	0.52,	0.46,	0.55,	0.54,	0.57,	0.50,	0.34,	1.00]
]

#3
over_acc_3 = [
[1.00,	0.50,	0.43,	0.43,	0.31,	0.44,	0.38,	0.47,	0.39,	0.34,	0.35,	0.33,	0.48],
[0.50,	1.00,	0.36,	0.43,	0.24,	0.35,	0.34,	0.40,	0.30,	0.28,	0.31,	0.31,	0.38],
[0.43,	0.36,	1.00,	0.48,	0.36,	0.48,	0.46,	0.46,	0.37,	0.47,	0.42,	0.47,	0.51],
[0.43,	0.43,	0.48,	1.00,	0.30,	0.35,	0.38,	0.43,	0.34,	0.37,	0.33,	0.36,	0.46],
[0.31,	0.24,	0.36,	0.30,	1.00,	0.28,	0.24,	0.28,	0.24,	0.28,	0.24,	0.26,	0.37],
[0.44,	0.35,	0.48,	0.35,	0.28,	1.00,	0.53,	0.49,	0.42,	0.44,	0.50,	0.44,	0.47],
[0.38,	0.34,	0.46,	0.38,	0.24,	0.53,	1.00,	0.49,	0.42,	0.47,	0.51,	0.44,	0.42],
[0.47,	0.40,	0.46,	0.43,	0.28,	0.49,	0.49,	1.00,	0.39,	0.45,	0.39,	0.38,	0.40],
[0.39,	0.30,	0.37,	0.34,	0.24,	0.42,	0.42,	0.39,	1.00,	0.37,	0.43,	0.36,	0.37],
[0.34,	0.28,	0.47,	0.37,	0.28,	0.44,	0.47,	0.45,	0.37,	1.00,	0.45,	0.41,	0.44],
[0.35,	0.31,	0.42,	0.33,	0.24,	0.50,	0.51,	0.39,	0.43,	0.45,	1.00,	0.48,	0.41],
[0.33,	0.31,	0.47,	0.36,	0.26,	0.44,	0.44,	0.38,	0.36,	0.41,	0.48,	1.00,	0.41],
[0.48,	0.38,	0.51,	0.46,	0.37,	0.47,	0.42,	0.40,	0.37,	0.44,	0.41,	0.41,	1.00]
]

#6
over_acc_6 = [
[1.00,	0.52,	0.38,	0.40,	0.44,	0.45,	0.38,	0.51,	0.34,	0.39,	0.40,	0.31,	0.46],
[0.52,	1.00,	0.38,	0.42,	0.39,	0.40,	0.34,	0.50,	0.33,	0.31,	0.35,	0.34,	0.38],
[0.38,	0.38,	1.00,	0.50,	0.52,	0.44,	0.37,	0.39,	0.33,	0.46,	0.42,	0.39,	0.54],
[0.40,	0.42,	0.50,	1.00,	0.47,	0.41,	0.42,	0.47,	0.34,	0.43,	0.46,	0.39,	0.52],
[0.44,	0.39,	0.52,	0.47,	1.00,	0.46,	0.40,	0.39,	0.34,	0.42,	0.44,	0.38,	0.59],
[0.45,	0.40,	0.44,	0.41,	0.46,	1.00,	0.45,	0.44,	0.40,	0.46,	0.51,	0.40,	0.48],
[0.38,	0.34,	0.37,	0.42,	0.40,	0.45,	1.00,	0.47,	0.40,	0.47,	0.48,	0.43,	0.47],
[0.51,	0.50,	0.39,	0.47,	0.39,	0.44,	0.47,	1.00,	0.39,	0.43,	0.45,	0.38,	0.43],
[0.34,	0.33,	0.33,	0.34,	0.34,	0.40,	0.40,	0.39,	1.00,	0.40,	0.41,	0.33,	0.38],
[0.39,	0.31,	0.46,	0.43,	0.42,	0.46,	0.47,	0.43,	0.40,	1.00,	0.51,	0.39,	0.54],
[0.40,	0.35,	0.42,	0.46,	0.44,	0.51,	0.48,	0.45,	0.41,	0.51,	1.00,	0.45,	0.51],
[0.31,	0.34,	0.39,	0.39,	0.38,	0.40,	0.43,	0.38,	0.33,	0.39,	0.45,	1.00,	0.42],
[0.46,	0.38,	0.54,	0.52,	0.59,	0.48,	0.47,	0.43,	0.38,	0.54,	0.51,	0.42,	1.00]
]

#9
over_acc_9 = [
[1.00,	0.50,	0.39,	0.43,	0.45,	0.44,	0.30,	0.44,	0.36,	0.36,	0.34,	0.30,	0.38],
[0.50,	1.00,	0.35,	0.43,	0.41,	0.46,	0.28,	0.38,	0.31,	0.31,	0.32,	0.33,	0.32],
[0.39,	0.35,	1.00,	0.48,	0.46,	0.48,	0.35,	0.36,	0.37,	0.43,	0.37,	0.39,	0.46],
[0.43,	0.43,	0.48,	1.00,	0.48,	0.46,	0.36,	0.43,	0.36,	0.40,	0.44,	0.40,	0.41],
[0.45,	0.41,	0.46,	0.48,	1.00,	0.50,	0.34,	0.41,	0.39,	0.46,	0.40,	0.41,	0.55],
[0.44,	0.46,	0.48,	0.46,	0.50,	1.00,	0.42,	0.41,	0.43,	0.50,	0.43,	0.45,	0.46],
[0.30,	0.28,	0.35,	0.36,	0.34,	0.42,	1.00,	0.47,	0.37,	0.46,	0.40,	0.42,	0.38],
[0.44,	0.38,	0.36,	0.43,	0.41,	0.41,	0.47,	1.00,	0.37,	0.45,	0.43,	0.46,	0.37],
[0.36,	0.31,	0.37,	0.36,	0.39,	0.43,	0.37,	0.37,	1.00,	0.44,	0.42,	0.37,	0.40],
[0.36,	0.31,	0.43,	0.40,	0.46,	0.50,	0.46,	0.45,	0.44,	1.00,	0.43,	0.47,	0.53],
[0.34,	0.32,	0.37,	0.44,	0.40,	0.43,	0.40,	0.43,	0.42,	0.43,	1.00,	0.41,	0.40],
[0.30,	0.33,	0.39,	0.40,	0.41,	0.45,	0.42,	0.46,	0.37,	0.47,	0.41,	1.00,	0.43],
[0.38,	0.32,	0.46,	0.41,	0.55,	0.46,	0.38,	0.37,	0.40,	0.53,	0.40,	0.43,	1.00]
]


#all
over_acc_all = [
[1.00,	0.50,	0.41,	0.43,	0.39,	0.45,	0.36,	0.47,	0.37,	0.38,	0.37,	0.32,	0.45],
[0.50,	1.00,	0.38,	0.42,	0.33,	0.41,	0.32,	0.43,	0.32,	0.31,	0.34,	0.33,	0.36],
[0.41,	0.38,	1.00,	0.49,	0.45,	0.47,	0.40,	0.41,	0.37,	0.46,	0.41,	0.41,	0.52],
[0.43,	0.42,	0.49,	1.00,	0.40,	0.41,	0.39,	0.45,	0.36,	0.41,	0.43,	0.37,	0.47],
[0.39,	0.33,	0.45,	0.40,	1.00,	0.40,	0.33,	0.36,	0.32,	0.39,	0.35,	0.33,	0.50],
[0.45,	0.41,	0.47,	0.41,	0.40,	1.00,	0.47,	0.45,	0.43,	0.48,	0.48,	0.43,	0.47],
[0.36,	0.32,	0.40,	0.39,	0.33,	0.47,	1.00,	0.48,	0.41,	0.48,	0.46,	0.42,	0.42],
[0.47,	0.43,	0.41,	0.45,	0.36,	0.45,	0.48,	1.00,	0.39,	0.45,	0.43,	0.41,	0.42],
[0.37,	0.32,	0.37,	0.36,	0.32,	0.43,	0.41,	0.39,	1.00,	0.43,	0.43,	0.36,	0.40],
[0.38,	0.31,	0.46,	0.41,	0.39,	0.48,	0.48,	0.45,	0.43,	1.00,	0.48,	0.42,	0.51],
[0.37,	0.34,	0.41,	0.43,	0.35,	0.48,	0.46,	0.43,	0.43,	0.48,	1.00,	0.44,	0.44],
[0.32,	0.33,	0.41,	0.37,	0.33,	0.43,	0.42,	0.41,	0.36,	0.42,	0.44,	1.00,	0.42],
[0.45,	0.36,	0.52,	0.47,	0.50,	0.47,	0.42,	0.42,	0.40,	0.51,	0.44,	0.42,	1.00]
]

over_acc_0 = torch.tensor(over_acc_0)
over_acc_3 = torch.tensor(over_acc_3)
over_acc_6 = torch.tensor(over_acc_6)
over_acc_9 = torch.tensor(over_acc_9)
over_acc_all = torch.tensor(over_acc_all)


#################################################
#################################################
#################################################
#################################################

#enc
#enc_avg
enc_acc = [
[1.0000,	0.1080,	0.1839,	0.1620,	0.2329,	0.1307,	0.0844,	0.0898,	0.1032,	0.1058,	0.0872,	0.0506,	0.2176],
[0.1080,	1.0000,	0.1091,	0.1052,	0.1145,	0.0951,	0.0732,	0.0768,	0.0841,	0.0854,	0.0756,	0.0483,	0.1128],
[0.1839,	0.1091,	1.0000,	0.1690,	0.2370,	0.1316,	0.0848,	0.0907,	0.1042,	0.1076,	0.0882,	0.0509,	0.2214],
[0.1620,	0.1052,	0.1690,	1.0000,	0.1923,	0.1236,	0.0833,	0.0885,	0.1005,	0.1038,	0.0859,	0.0505,	0.1844],
[0.2329,	0.1145,	0.2370,	0.1923,	1.0000,	0.1417,	0.0869,	0.0932,	0.1086,	0.1115,	0.0902,	0.0511,	0.3519],
[0.1307,	0.0951,	0.1316,	0.1236,	0.1417,	1.0000,	0.0796,	0.0830,	0.0928,	0.0954,	0.0816,	0.0493,	0.1392],
[0.0844,	0.0732,	0.0848,	0.0833,	0.0869,	0.0796,	1.0000,	0.0689,	0.0751,	0.0744,	0.0685,	0.0461,	0.0865],
[0.0898,	0.0768,	0.0907,	0.0885,	0.0932,	0.0830,	0.0689,	1.0000,	0.0769,	0.0771,	0.0700,	0.0469,	0.0926],
[0.1032,	0.0841,	0.1042,	0.1005,	0.1086,	0.0928,	0.0751,	0.0769,	1.0000,	0.0846,	0.0751,	0.0481,	0.1076],
[0.1058,	0.0854,	0.1076,	0.1038,	0.1115,	0.0954,	0.0744,	0.0771,	0.0846,	1.0000,	0.0767,	0.0484,	0.1104],
[0.0872,	0.0756,	0.0882,	0.0859,	0.0902,	0.0816,	0.0685,	0.0700,	0.0751,	0.0767,	1.0000,	0.0466,	0.0897],
[0.0506,	0.0483,	0.0509,	0.0505,	0.0511,	0.0493,	0.0461,	0.0469,	0.0481,	0.0484,	0.0466,	1.0000,	0.0510],
[0.2176,	0.1128,	0.2214,	0.1844,	0.3519,	0.1392,	0.0865,	0.0926,	0.1076,	0.1104,	0.0897,	0.0510,	1.0000]
]

enc_acc_avg = [
[0.5038,	0.4601,	0.5063,	0.4992,	0.5131,	0.4796,	0.4328,	0.4386,	0.4585,	0.4623,	0.4396,	0.3342,	0.5107],
[0.4601,	0.4335,	0.4636,	0.4588,	0.4675,	0.4448,	0.4091,	0.4139,	0.4294,	0.4323,	0.4145,	0.3247,	0.4660],
[0.5063,	0.4636,	0.5128,	0.5041,	0.5177,	0.4838,	0.4355,	0.4417,	0.4619,	0.4664,	0.4428,	0.3354,	0.5153],
[0.4992,	0.4588,	0.5041,	0.4995,	0.5099,	0.4781,	0.4318,	0.4379,	0.4572,	0.4615,	0.4388,	0.3340,	0.5077],
[0.5131,	0.4675,	0.5177,	0.5099,	0.5260,	0.4885,	0.4384,	0.4445,	0.4657,	0.4699,	0.4457,	0.3363,	0.5229],
[0.4796,	0.4448,	0.4838,	0.4781,	0.4885,	0.4646,	0.4208,	0.4260,	0.4434,	0.4471,	0.4268,	0.3295,	0.4866],
[0.4328,	0.4091,	0.4355,	0.4318,	0.4384,	0.4208,	0.3970,	0.3972,	0.4103,	0.4110,	0.3963,	0.3178,	0.4372],
[0.4386,	0.4139,	0.4417,	0.4379,	0.4445,	0.4260,	0.3972,	0.4042,	0.4141,	0.4160,	0.4007,	0.3197,	0.4433],
[0.4585,	0.4294,	0.4619,	0.4572,	0.4657,	0.4434,	0.4103,	0.4141,	0.4323,	0.4313,	0.4139,	0.3251,	0.4642],
[0.4623,	0.4323,	0.4664,	0.4615,	0.4699,	0.4471,	0.4110,	0.4160,	0.4313,	0.4381,	0.4170,	0.3258,	0.4683],
[0.4396,	0.4145,	0.4428,	0.4388,	0.4457,	0.4268,	0.3963,	0.4007,	0.4139,	0.4170,	0.4040,	0.3192,	0.4445],
[0.3342,	0.3247,	0.3354,	0.3340,	0.3363,	0.3295,	0.3178,	0.3197,	0.3251,	0.3258,	0.3192,	0.2797,	0.3359],
[0.5107,	0.4660,	0.5153,	0.5077,	0.5229,	0.4866,	0.4372,	0.4433,	0.4642,	0.4683,	0.4445,	0.3359,	0.5213]
]


enc_acc = torch.tensor(enc_acc)
enc_acc_avg = torch.tensor(enc_acc_avg)

#################################################
#################################################
#################################################
#################################################

#cos
#cos_avg
cos_acc = [
[1.0000,	0.5339,	0.7964,	0.7378,	0.8852,	0.6396,	0.3669,	0.4179,	0.4873,	0.4992,	0.3777,	0.2181,	0.8635],
[0.5339,	1.0000,	0.5388,	0.5075,	0.5854,	0.4359,	0.2600,	0.3008,	0.3452,	0.3525,	0.2807,	0.1707,	0.5703],
[0.7964,	0.5388,	1.0000,	0.7561,	0.8837,	0.6389,	0.3654,	0.4241,	0.4915,	0.5108,	0.3849,	0.2301,	0.8629],
[0.7378,	0.5075,	0.7561,	1.0000,	0.8167,	0.5941,	0.3512,	0.4000,	0.4599,	0.4810,	0.3587,	0.2168,	0.7982],
[0.8852,	0.5854,	0.8837,	0.8167,	1.0000,	0.6936,	0.3953,	0.4542,	0.5328,	0.5433,	0.4090,	0.2370,	0.9601],
[0.6396,	0.4359,	0.6389,	0.5941,	0.6936,	1.0000,	0.3308,	0.3570,	0.4116,	0.4311,	0.3334,	0.1860,	0.6809],
[0.3669,	0.2600,	0.3654,	0.3512,	0.3953,	0.3308,	1.0000,	0.2459,	0.3071,	0.2787,	0.2391,	0.1375,	0.3915],
[0.4179,	0.3008,	0.4241,	0.4000,	0.4542,	0.3570,	0.2459,	1.0000,	0.3099,	0.3001,	0.2449,	0.1576,	0.4482],
[0.4873,	0.3452,	0.4915,	0.4599,	0.5328,	0.4116,	0.3071,	0.3099,	1.0000,	0.3460,	0.2762,	0.1653,	0.5242],
[0.4992,	0.3525,	0.5108,	0.4810,	0.5433,	0.4311,	0.2787,	0.3001,	0.3460,	1.0000,	0.2952,	0.1736,	0.5349],
[0.3777,	0.2807,	0.3849,	0.3587,	0.4090,	0.3334,	0.2391,	0.2449,	0.2762,	0.2952,	1.0000,	0.1440,	0.4046],
[0.2181,	0.1707,	0.2301,	0.2168,	0.2370,	0.1860,	0.1375,	0.1576,	0.1653,	0.1736,	0.1440,	1.0000,	0.2320],
[0.8635,	0.5703,	0.8629,	0.7982,	0.9601,	0.6809,	0.3915,	0.4482,	0.5242,	0.5349,	0.4046,	0.2320,	1.0000]
]

cos_acc_avg = [
[0.0186,	0.0079,	0.0110,	0.0103,	0.0101,	0.0104,	0.0095,	0.0088,	0.0091,	0.0091,	0.0086,	0.0069,	0.0099],
[0.0079,	0.0324,	0.0116,	0.0128,	0.0051,	0.0162,	0.0198,	0.0202,	0.0192,	0.0191,	0.0187,	0.0165,	0.0057],
[0.0110,	0.0116,	0.0206,	0.0156,	0.0095,	0.0155,	0.0119,	0.0135,	0.0123,	0.0169,	0.0138,	0.0105,	0.0096],
[0.0103,	0.0128,	0.0156,	0.0250,	0.0085,	0.0167,	0.0135,	0.0159,	0.0136,	0.0179,	0.0153,	0.0124,	0.0090],
[0.0101,	0.0051,	0.0095,	0.0085,	0.0115,	0.0078,	0.0043,	0.0041,	0.0049,	0.0053,	0.0044,	0.0026,	0.0102],
[0.0104,	0.0162,	0.0155,	0.0167,	0.0078,	0.0327,	0.0183,	0.0177,	0.0164,	0.0199,	0.0177,	0.0143,	0.0081],
[0.0095,	0.0198,	0.0119,	0.0135,	0.0043,	0.0183,	0.0582,	0.0375,	0.0376,	0.0243,	0.0255,	0.0312,	0.0052],
[0.0088,	0.0202,	0.0135,	0.0159,	0.0041,	0.0177,	0.0375,	0.0499,	0.0301,	0.0253,	0.0268,	0.0304,	0.0049],
[0.0091,	0.0192,	0.0123,	0.0136,	0.0049,	0.0164,	0.0376,	0.0301,	0.0423,	0.0215,	0.0230,	0.0264,	0.0058],
[0.0091,	0.0191,	0.0169,	0.0179,	0.0053,	0.0199,	0.0243,	0.0253,	0.0215,	0.0424,	0.0276,	0.0225,	0.0063],
[0.0086,	0.0187,	0.0138,	0.0153,	0.0044,	0.0177,	0.0255,	0.0268,	0.0230,	0.0276,	0.0398,	0.0241,	0.0055],
[0.0069,	0.0165,	0.0105,	0.0124,	0.0026,	0.0143,	0.0312,	0.0304,	0.0264,	0.0225,	0.0241,	0.0464,	0.0035],
[0.0099,	0.0057,	0.0096,	0.0090,	0.0102,	0.0081,	0.0052,	0.0049,	0.0058,	0.0063,	0.0055,	0.0035,	0.0135]
]

cos_acc = torch.tensor(cos_acc)
cos_acc_avg = torch.tensor(cos_acc_avg)



#higher the better
#t5-xxl
task_acc = [
[92,	90.8,	54.2,	70.3,	85.4,	39.5,	33.1,	50.4,	33.3,	49.8,	50.9,	38.2,	66.9],
[88.3,	95.9,	65.5,	77.3,	78.6,	49.9,	38,	51.3,	34.4,	51.8,	50.6,	50.8,	53.4],
[81.2,	87.1,	76.9,	78.2,	71.4,	56,	35.2,	50.4,	33.8,	50.2,	50.7,	38.1,	68.2],
[75.5,	88.3,	75.3,	83.7,	68.8,	53.3,	32.8,	50.6,	33.3,	50.3,	50,	39,	66.1],
[88.9,	77,	32.3,	33.8,	84.9,	17.3,	32.8,	50.5,	33.3,	50.9,	50.4,	55.4,	55.7],
[86.8,	90,	58.1,	75.5,	80.2,	76.1,	37.2,	50.3,	33.9,	50.3,	50.1,	38.1,	64.6],
[58.3,	58.7,	40.9,	51.6,	52.1,	41.3,	57.3,	51.5,	56.5,	51.3,	50,	63.6,	66.1],
[56,	51.3,	36.6,	57.7,	68.2,	41,	52.5,	93.5,	58.9,	50.3,	49.7,	57.7,	32],
[50.6,	51.1,	47.5,	56.9,	49.5,	41.2,	79.2,	75.6,	90.6,	50.3,	50,	45.4,	68.5],
[50.8,	51.7,	4.8,	4.2,	50,	44,	32.3,	50.5,	34.2,	85.6,	64.4,	42.6,	60.7],
[77,	75.7,	52,	48.5,	69.8,	35.3,	32.8,	50.5,	33.5,	71,	81,	43.8,	41.7],
[53.9,	51.2,	2.7,	6.5,	50,	40.9,	32.8,	50.6,	33.3,	50.2,	49.9,	88.9,	63.3],
[50.4,	50.8,	2.5,	1.1,	50,	40.9,	32.6,	50.1,	32.7,	50.3,	49.9,	69.3,	81.2],
]



task_acc = torch.tensor(task_acc)







cos = torch.nn.CosineSimilarity(dim=0)

#num_ = 17
num_ = 13

cos_o_list_0 = list()
cos_o_list_3 = list()
cos_o_list_6 = list()
cos_o_list_9 = list()
cos_o_list_all = list()

cos_e_list = list()
cos_e_list_avg = list()

cos_c_list = list()
cos_c_list_avg = list()


for idx in range(num_):

    o_acc_0 = over_acc_0[:,idx:idx+1].reshape(num_)
    o_acc_3 = over_acc_3[:,idx:idx+1].reshape(num_)
    o_acc_6 = over_acc_6[:,idx:idx+1].reshape(num_)
    o_acc_9 = over_acc_9[:,idx:idx+1].reshape(num_)
    o_acc_all = over_acc_all[:,idx:idx+1].reshape(num_)
    o_acc_0 = torch.tensor(o_acc_0).type(torch.DoubleTensor)
    o_acc_3 = torch.tensor(o_acc_3).type(torch.DoubleTensor)
    o_acc_6 = torch.tensor(o_acc_6).type(torch.DoubleTensor)
    o_acc_9 = torch.tensor(o_acc_9).type(torch.DoubleTensor)
    o_acc_all = torch.tensor(o_acc_all).type(torch.DoubleTensor)


    e_acc = enc_acc[:,idx:idx+1].reshape(num_)
    e_acc_avg = enc_acc_avg[:,idx:idx+1].reshape(num_)
    e_acc = torch.tensor(e_acc).type(torch.DoubleTensor)
    e_acc_avg = torch.tensor(e_acc_avg).type(torch.DoubleTensor)
    e_acc = (e_acc).type(torch.DoubleTensor)
    e_acc_avg = (e_acc_avg).type(torch.DoubleTensor)


    c_acc = cos_acc[:,idx:idx+1].reshape(num_)
    c_acc_avg = cos_acc_avg[:,idx:idx+1].reshape(num_)
    c_acc = torch.tensor(c_acc).type(torch.DoubleTensor)
    c_acc_avg = torch.tensor(c_acc_avg).type(torch.DoubleTensor)

    t_acc = task_acc[:,idx:idx+1].reshape(num_)
    #t_acc_avg = task_acc_avg[:,idx:idx+1].reshape(num_)
    t_acc = torch.tensor(t_acc).type(torch.DoubleTensor)
    #t_acc_avg = torch.tensor(t_acc_avg).type(torch.DoubleTensor)

    ########################################
    ########################################
    ########################################
    ########################################

    cos_o_0 = spearman_correlation(o_acc_0, t_acc)
    cos_o_3 = spearman_correlation(o_acc_3, t_acc)
    cos_o_6 = spearman_correlation(o_acc_6, t_acc)
    cos_o_9 = spearman_correlation(o_acc_9, t_acc)
    cos_o_all = spearman_correlation(o_acc_all, t_acc)
    cos_o_list_0.append(cos_o_0)
    cos_o_list_3.append(cos_o_3)
    cos_o_list_6.append(cos_o_6)
    cos_o_list_9.append(cos_o_9)
    cos_o_list_all.append(cos_o_all)


    cos_e = spearman_correlation(e_acc, t_acc)
    cos_e_avg = spearman_correlation(e_acc_avg, t_acc)
    cos_e_list.append(cos_e)
    cos_e_list_avg.append(cos_e_avg)


    cos_c = spearman_correlation(c_acc, t_acc)
    cos_c_avg = spearman_correlation(c_acc_avg, t_acc)
    cos_c_list.append(cos_c)
    cos_c_list_avg.append(cos_c_avg)


    #print('{:.1f}'.format(float(cos_o*100)),"&",end='\t')

    #print('{:.1f}'.format(float(cos_e*100)),"&",end='\t')
    #print('{:.1f}'.format(float(cos_c*100)),"&",end='\t')

print()
print("====All======")
print("overlap")
for cos_o_0 in cos_o_list_0:
    print('{:.1f}'.format(float(cos_o_0*100)),"&",end='\t')
print("cos_o_0", float((torch.stack(cos_o_list_0).mean())*100))
print("------")
for cos_3 in cos_o_list_3:
    print('{:.1f}'.format(float(cos_3*100)),"&",end='\t')
print("cos_o_3", float((torch.stack(cos_o_list_3).mean())*100))
print("------")
for cos_6 in cos_o_list_6:
    print('{:.1f}'.format(float(cos_6*100)),"&",end='\t')
print("cos_o_6", float((torch.stack(cos_o_list_6).mean())*100))
print("------")
for cos_9 in cos_o_list_9:
    print('{:.1f}'.format(float(cos_9*100)),"&",end='\t')
print("cos_o_9", float((torch.stack(cos_o_list_9).mean())*100))
print("------")
print("------")
for cos_all in cos_o_list_all:
    print('{:.1f}'.format(float(cos_all*100)),"&",end='\t')
print("cos_o_all", float((torch.stack(cos_o_list_all).mean())*100))
print("------")
print("===============")
print("Euc")
for cos_e in cos_e_list:
    print('{:.1f}'.format(float(cos_e*100)),"&",end='\t')
print("Euc_e", float((torch.stack(cos_e_list).mean())*100))
print("------")
for cos_e_avg in cos_e_list_avg:
    print('{:.1f}'.format(float(cos_e_avg*100)),"&",end='\t')
print("Euc_e_avg", float((torch.stack(cos_e_list_avg).mean())*100))
print("------")
print("===============")
print("Cos")
for cos_c in cos_c_list:
    print('{:.1f}'.format(float(cos_c*100)),"&",end='\t')
print("cos_c", float((torch.stack(cos_c_list).mean())*100))
print("------")
for cos_c_avg in cos_c_list_avg:
    print('{:.1f}'.format(float(cos_c_avg*100)),"&",end='\t')
print("cos_c_avg", float((torch.stack(cos_c_list_avg).mean())*100))



==> draw_code/correlation_t5.py <==
import torch
#import torch
#from audtorch.metrics.functional import pearsonr
#import torchsort
import pandas as pd



def _get_ranks(x: torch.Tensor) -> torch.Tensor:
    tmp = x.argsort()
    ranks = torch.zeros_like(tmp)
    ranks[tmp] = torch.arange(len(x))
    return ranks.type(torch.DoubleTensor)

def spearman_correlation(x: torch.Tensor, y: torch.Tensor):
    """Compute correlation between 2 1-D vectors
    Args:
        x: Shape (N, )
        y: Shape (N, )
    """
    x_rank = _get_ranks(x)
    #print(x_rank)
    y_rank = _get_ranks(y)
    #print(y_rank)
    #exit()

    n = x.size(0)
    upper = 6 * torch.sum((x_rank - y_rank).pow(2))
    down = n * (n ** 2 - 1.0)
    return 1.0 - (upper / down)


def spearman(pred, target, **kw):
    pred = _get_ranks(pred)
    target = _get_ranks(target)
    pred = pred - pred.mean()
    pred = pred / pred.norm()
    target = target - target.mean()
    target = target / target.norm()
    return (pred * target).sum()



#################################################
#################################################
#################################################
#################################################

#enc

#enc_avg

#lower the better
#0
over_acc_0 = [
[1.00,	0.91,	0.55,	0.54,	0.88,	0.54,	0.36,	0.37,	0.46,	0.54,	0.59,	0.47,	0.52,	0.39,	0.48,	0.41,	0.39],
[0.91,	1.00,	0.52,	0.52,	0.86,	0.51,	0.34,	0.36,	0.44,	0.52,	0.58,	0.47,	0.51,	0.35,	0.46,	0.39,	0.37],
[0.55,	0.52,	1.00,	0.85,	0.56,	0.72,	0.49,	0.49,	0.55,	0.82,	0.76,	0.59,	0.76,	0.48,	0.76,	0.48,	0.50],
[0.54,	0.52,	0.85,	1.00,	0.57,	0.70,	0.46,	0.47,	0.53,	0.82,	0.78,	0.55,	0.82,	0.47,	0.71,	0.45,	0.50],
[0.88,	0.86,	0.56,	0.57,	1.00,	0.55,	0.36,	0.40,	0.48,	0.56,	0.62,	0.49,	0.54,	0.39,	0.49,	0.42,	0.41],
[0.54,	0.51,	0.72,	0.70,	0.55,	1.00,	0.60,	0.63,	0.66,	0.69,	0.65,	0.58,	0.64,	0.62,	0.74,	0.62,	0.67],
[0.36,	0.34,	0.49,	0.46,	0.36,	0.60,	1.00,	0.85,	0.71,	0.45,	0.42,	0.49,	0.40,	0.77,	0.57,	0.68,	0.76],
[0.37,	0.36,	0.49,	0.47,	0.40,	0.63,	0.85,	1.00,	0.75,	0.47,	0.42,	0.52,	0.42,	0.81,	0.60,	0.70,	0.80],
[0.46,	0.44,	0.55,	0.53,	0.48,	0.66,	0.71,	0.75,	1.00,	0.53,	0.51,	0.56,	0.47,	0.72,	0.63,	0.66,	0.73],
[0.54,	0.52,	0.82,	0.82,	0.56,	0.69,	0.45,	0.47,	0.53,	1.00,	0.83,	0.57,	0.74,	0.45,	0.73,	0.46,	0.49],
[0.59,	0.58,	0.76,	0.78,	0.62,	0.65,	0.42,	0.42,	0.51,	0.83,	1.00,	0.54,	0.73,	0.43,	0.64,	0.43,	0.45],
[0.47,	0.47,	0.59,	0.55,	0.49,	0.58,	0.49,	0.52,	0.56,	0.57,	0.54,	1.00,	0.48,	0.48,	0.61,	0.48,	0.50],
[0.52,	0.51,	0.76,	0.82,	0.54,	0.64,	0.40,	0.42,	0.47,	0.74,	0.73,	0.48,	1.00,	0.42,	0.64,	0.40,	0.44],
[0.39,	0.35,	0.48,	0.47,	0.39,	0.62,	0.77,	0.81,	0.72,	0.45,	0.43,	0.48,	0.42,	1.00,	0.56,	0.72,	0.84],
[0.48,	0.46,	0.76,	0.71,	0.49,	0.74,	0.57,	0.60,	0.63,	0.73,	0.64,	0.61,	0.64,	0.56,	1.00,	0.59,	0.64],
[0.41,	0.39,	0.48,	0.45,	0.42,	0.62,	0.68,	0.70,	0.66,	0.46,	0.43,	0.48,	0.40,	0.72,	0.59,	1.00,	0.78],
[0.39,	0.37,	0.50,	0.50,	0.41,	0.67,	0.76,	0.80,	0.73,	0.49,	0.45,	0.50,	0.44,	0.84,	0.64,	0.78,	1.00]
]

#3
over_acc_3 = [
[1.00,	0.89,	0.42,	0.45,	0.87,	0.41,	0.19,	0.20,	0.27,	0.44,	0.52,	0.27,	0.44,	0.21,	0.34,	0.24,	0.25],
[0.89,	1.00,	0.42,	0.46,	0.85,	0.40,	0.20,	0.20,	0.28,	0.44,	0.52,	0.26,	0.43,	0.21,	0.34,	0.24,	0.25],
[0.42,	0.42,	1.00,	0.77,	0.43,	0.66,	0.34,	0.33,	0.41,	0.70,	0.63,	0.33,	0.64,	0.35,	0.59,	0.34,	0.39],
[0.45,	0.46,	0.77,	1.00,	0.48,	0.61,	0.33,	0.33,	0.41,	0.74,	0.73,	0.32,	0.70,	0.34,	0.60,	0.34,	0.38],
[0.87,	0.85,	0.43,	0.48,	1.00,	0.42,	0.22,	0.23,	0.30,	0.46,	0.54,	0.26,	0.45,	0.23,	0.36,	0.25,	0.26],
[0.41,	0.40,	0.66,	0.61,	0.42,	1.00,	0.46,	0.45,	0.54,	0.59,	0.52,	0.36,	0.53,	0.46,	0.63,	0.47,	0.52],
[0.19,	0.20,	0.34,	0.33,	0.22,	0.46,	1.00,	0.84,	0.78,	0.35,	0.30,	0.37,	0.28,	0.83,	0.52,	0.68,	0.77],
[0.20,	0.20,	0.33,	0.33,	0.23,	0.45,	0.84,	1.00,	0.76,	0.34,	0.30,	0.37,	0.29,	0.83,	0.53,	0.66,	0.77],
[0.27,	0.28,	0.41,	0.41,	0.30,	0.54,	0.78,	0.76,	1.00,	0.43,	0.38,	0.44,	0.35,	0.80,	0.62,	0.69,	0.81],
[0.44,	0.44,	0.70,	0.74,	0.46,	0.59,	0.35,	0.34,	0.43,	1.00,	0.77,	0.34,	0.67,	0.36,	0.64,	0.35,	0.40],
[0.52,	0.52,	0.63,	0.73,	0.54,	0.52,	0.30,	0.30,	0.38,	0.77,	1.00,	0.30,	0.66,	0.32,	0.55,	0.32,	0.34],
[0.27,	0.26,	0.33,	0.32,	0.26,	0.36,	0.37,	0.37,	0.44,	0.34,	0.30,	1.00,	0.31,	0.37,	0.38,	0.37,	0.41],
[0.44,	0.43,	0.64,	0.70,	0.45,	0.53,	0.28,	0.29,	0.35,	0.67,	0.66,	0.31,	1.00,	0.30,	0.53,	0.29,	0.33],
[0.21,	0.21,	0.35,	0.34,	0.23,	0.46,	0.83,	0.83,	0.80,	0.36,	0.32,	0.37,	0.30,	1.00,	0.53,	0.68,	0.78],
[0.34,	0.34,	0.59,	0.60,	0.36,	0.63,	0.52,	0.53,	0.62,	0.64,	0.55,	0.38,	0.53,	0.53,	1.00,	0.53,	0.60],
[0.24,	0.24,	0.34,	0.34,	0.25,	0.47,	0.68,	0.66,	0.69,	0.35,	0.32,	0.37,	0.29,	0.68,	0.53,	1.00,	0.74],
[0.25,	0.25,	0.39,	0.38,	0.26,	0.52,	0.77,	0.77,	0.81,	0.40,	0.34,	0.41,	0.33,	0.78,	0.60,	0.74,	1.00]
]

#6
over_acc_6 = [
[1.00,	0.84,	0.30,	0.34,	0.79,	0.36,	0.17,	0.16,	0.22,	0.28,	0.38,	0.26,	0.27,	0.16,	0.24,	0.19,	0.19],
[0.84,	1.00,	0.29,	0.34,	0.77,	0.34,	0.16,	0.16,	0.22,	0.29,	0.39,	0.27,	0.29,	0.16,	0.24,	0.18,	0.19],
[0.30,	0.29,	1.00,	0.67,	0.32,	0.60,	0.25,	0.23,	0.31,	0.55,	0.52,	0.23,	0.47,	0.27,	0.40,	0.26,	0.30],
[0.34,	0.34,	0.67,	1.00,	0.35,	0.60,	0.27,	0.25,	0.34,	0.59,	0.57,	0.23,	0.51,	0.29,	0.44,	0.28,	0.33],
[0.79,	0.77,	0.32,	0.35,	1.00,	0.35,	0.18,	0.17,	0.23,	0.32,	0.41,	0.28,	0.30,	0.17,	0.23,	0.20,	0.19],
[0.36,	0.34,	0.60,	0.60,	0.35,	1.00,	0.31,	0.29,	0.36,	0.49,	0.46,	0.26,	0.44,	0.32,	0.42,	0.33,	0.34],
[0.17,	0.16,	0.25,	0.27,	0.18,	0.31,	1.00,	0.75,	0.71,	0.26,	0.25,	0.25,	0.26,	0.75,	0.39,	0.55,	0.67],
[0.16,	0.16,	0.23,	0.25,	0.17,	0.29,	0.75,	1.00,	0.68,	0.27,	0.26,	0.24,	0.27,	0.75,	0.37,	0.54,	0.65],
[0.22,	0.22,	0.31,	0.34,	0.23,	0.36,	0.71,	0.68,	1.00,	0.34,	0.32,	0.30,	0.33,	0.70,	0.43,	0.55,	0.68],
[0.28,	0.29,	0.55,	0.59,	0.32,	0.49,	0.26,	0.27,	0.34,	1.00,	0.70,	0.30,	0.55,	0.30,	0.42,	0.31,	0.33],
[0.38,	0.39,	0.52,	0.57,	0.41,	0.46,	0.25,	0.26,	0.32,	0.70,	1.00,	0.30,	0.51,	0.27,	0.42,	0.28,	0.31],
[0.26,	0.27,	0.23,	0.23,	0.28,	0.26,	0.25,	0.24,	0.30,	0.30,	0.30,	1.00,	0.33,	0.25,	0.24,	0.27,	0.28],
[0.27,	0.29,	0.47,	0.51,	0.30,	0.44,	0.26,	0.27,	0.33,	0.55,	0.51,	0.33,	1.00,	0.29,	0.41,	0.28,	0.30],
[0.16,	0.16,	0.27,	0.29,	0.17,	0.32,	0.75,	0.75,	0.70,	0.30,	0.27,	0.25,	0.29,	1.00,	0.40,	0.53,	0.65],
[0.24,	0.24,	0.40,	0.44,	0.23,	0.42,	0.39,	0.37,	0.43,	0.42,	0.42,	0.24,	0.41,	0.40,	1.00,	0.35,	0.42],
[0.19,	0.18,	0.26,	0.28,	0.20,	0.33,	0.55,	0.54,	0.55,	0.31,	0.28,	0.27,	0.28,	0.53,	0.35,	1.00,	0.58],
[0.19,	0.19,	0.30,	0.33,	0.19,	0.34,	0.67,	0.65,	0.68,	0.33,	0.31,	0.28,	0.30,	0.65,	0.42,	0.58,	1.00]
]

#9
over_acc_9 = [
[1.00,	0.79,	0.36,	0.40,	0.73,	0.37,	0.14,	0.14,	0.19,	0.29,	0.32,	0.23,	0.30,	0.13,	0.24,	0.16,	0.18],
[0.79,	1.00,	0.32,	0.36,	0.69,	0.36,	0.15,	0.13,	0.17,	0.28,	0.32,	0.24,	0.28,	0.12,	0.21,	0.17,	0.18],
[0.36,	0.32,	1.00,	0.67,	0.34,	0.54,	0.19,	0.14,	0.19,	0.39,	0.37,	0.21,	0.36,	0.16,	0.30,	0.20,	0.23],
[0.40,	0.36,	0.67,	1.00,	0.38,	0.55,	0.18,	0.14,	0.21,	0.40,	0.39,	0.21,	0.38,	0.16,	0.28,	0.21,	0.23],
[0.73,	0.69,	0.34,	0.38,	1.00,	0.34,	0.16,	0.14,	0.20,	0.31,	0.34,	0.25,	0.33,	0.13,	0.23,	0.18,	0.18],
[0.37,	0.36,	0.54,	0.55,	0.34,	1.00,	0.19,	0.15,	0.21,	0.37,	0.35,	0.18,	0.33,	0.18,	0.32,	0.20,	0.26],
[0.14,	0.15,	0.19,	0.18,	0.16,	0.19,	1.00,	0.52,	0.59,	0.21,	0.19,	0.19,	0.20,	0.58,	0.28,	0.38,	0.46],
[0.14,	0.13,	0.14,	0.14,	0.14,	0.15,	0.52,	1.00,	0.52,	0.19,	0.19,	0.19,	0.17,	0.53,	0.20,	0.34,	0.39],
[0.19,	0.17,	0.19,	0.21,	0.20,	0.21,	0.59,	0.52,	1.00,	0.22,	0.23,	0.23,	0.24,	0.54,	0.29,	0.41,	0.46],
[0.29,	0.28,	0.39,	0.40,	0.31,	0.37,	0.21,	0.19,	0.22,	1.00,	0.66,	0.22,	0.36,	0.17,	0.28,	0.23,	0.24],
[0.32,	0.32,	0.37,	0.39,	0.34,	0.35,	0.19,	0.19,	0.23,	0.66,	1.00,	0.23,	0.33,	0.17,	0.26,	0.22,	0.23],
[0.23,	0.24,	0.21,	0.21,	0.25,	0.18,	0.19,	0.19,	0.23,	0.22,	0.23,	1.00,	0.30,	0.17,	0.20,	0.22,	0.19],
[0.30,	0.28,	0.36,	0.38,	0.33,	0.33,	0.20,	0.17,	0.24,	0.36,	0.33,	0.30,	1.00,	0.17,	0.35,	0.22,	0.22],
[0.13,	0.12,	0.16,	0.16,	0.13,	0.18,	0.58,	0.53,	0.54,	0.17,	0.17,	0.17,	0.17,	1.00,	0.27,	0.37,	0.42],
[0.24,	0.21,	0.30,	0.28,	0.23,	0.32,	0.28,	0.20,	0.29,	0.28,	0.26,	0.20,	0.35,	0.27,	1.00,	0.28,	0.35],
[0.16,	0.17,	0.20,	0.21,	0.18,	0.20,	0.38,	0.34,	0.41,	0.23,	0.22,	0.22,	0.22,	0.37,	0.28,	1.00,	0.50],
[0.18,	0.18,	0.23,	0.23,	0.18,	0.26,	0.46,	0.39,	0.46,	0.24,	0.23,	0.19,	0.22,	0.42,	0.35,	0.50,	1.00]
]


#all
over_acc_all = [
[1.00,	0.86,	0.38,	0.41,	0.82,	0.39,	0.18,	0.17,	0.24,	0.37,	0.44,	0.28,	0.37,	0.17,	0.29,	0.21,	0.21],
[0.86,	1.00,	0.37,	0.41,	0.80,	0.38,	0.17,	0.17,	0.23,	0.37,	0.45,	0.28,	0.37,	0.17,	0.28,	0.20,	0.21],
[0.38,	0.37,	1.00,	0.72,	0.39,	0.61,	0.26,	0.24,	0.31,	0.60,	0.55,	0.29,	0.54,	0.27,	0.46,	0.28,	0.32],
[0.41,	0.41,	0.72,	1.00,	0.43,	0.60,	0.27,	0.24,	0.33,	0.63,	0.61,	0.29,	0.59,	0.27,	0.47,	0.29,	0.33],
[0.82,	0.80,	0.39,	0.43,	1.00,	0.39,	0.19,	0.18,	0.25,	0.40,	0.47,	0.29,	0.40,	0.18,	0.29,	0.22,	0.22],
[0.39,	0.38,	0.61,	0.60,	0.39,	1.00,	0.32,	0.29,	0.38,	0.51,	0.47,	0.30,	0.46,	0.32,	0.48,	0.35,	0.38],
[0.18,	0.17,	0.26,	0.27,	0.19,	0.32,	1.00,	0.68,	0.68,	0.27,	0.25,	0.27,	0.25,	0.70,	0.39,	0.52,	0.63],
[0.17,	0.17,	0.24,	0.24,	0.18,	0.29,	0.68,	1.00,	0.63,	0.26,	0.25,	0.26,	0.24,	0.67,	0.35,	0.49,	0.58],
[0.24,	0.23,	0.31,	0.33,	0.25,	0.38,	0.68,	0.63,	1.00,	0.34,	0.32,	0.32,	0.31,	0.65,	0.44,	0.54,	0.64],
[0.37,	0.37,	0.60,	0.63,	0.40,	0.51,	0.27,	0.26,	0.34,	1.00,	0.73,	0.32,	0.58,	0.28,	0.48,	0.31,	0.33],
[0.44,	0.45,	0.55,	0.61,	0.47,	0.47,	0.25,	0.25,	0.32,	0.73,	1.00,	0.31,	0.56,	0.26,	0.44,	0.29,	0.31],
[0.28,	0.28,	0.29,	0.29,	0.29,	0.30,	0.27,	0.26,	0.32,	0.32,	0.31,	1.00,	0.33,	0.26,	0.30,	0.29,	0.30],
[0.37,	0.37,	0.54,	0.59,	0.40,	0.46,	0.25,	0.24,	0.31,	0.58,	0.56,	0.33,	1.00,	0.26,	0.45,	0.27,	0.30],
[0.17,	0.17,	0.27,	0.27,	0.18,	0.32,	0.70,	0.67,	0.65,	0.28,	0.26,	0.26,	0.26,	1.00,	0.39,	0.51,	0.60],
[0.29,	0.28,	0.46,	0.47,	0.29,	0.48,	0.39,	0.35,	0.44,	0.48,	0.44,	0.30,	0.45,	0.39,	1.00,	0.39,	0.46],
[0.21,	0.20,	0.28,	0.29,	0.22,	0.35,	0.52,	0.49,	0.54,	0.31,	0.29,	0.29,	0.27,	0.51,	0.39,	1.00,	0.60],
[0.21,	0.21,	0.32,	0.33,	0.22,	0.38,	0.63,	0.58,	0.64,	0.33,	0.31,	0.30,	0.30,	0.60,	0.46,	0.60,	1.00]
]

over_acc_0 = torch.tensor(over_acc_0)
over_acc_3 = torch.tensor(over_acc_3)
over_acc_6 = torch.tensor(over_acc_6)
over_acc_9 = torch.tensor(over_acc_9)
over_acc_all = torch.tensor(over_acc_all)


#################################################
#################################################
#################################################
#################################################

#enc
#enc_avg
enc_acc = [
[1.0000,	0.0015,	0.0015,	0.0016,	0.0020,	0.0017,	0.0015,	0.0007,	0.0012,	0.0015,	0.0013,	0.0012,	0.0018,	0.0014,	0.0015,	0.0016,	0.0014],
[0.0015,	1.0000,	0.0015,	0.0017,	0.0020,	0.0017,	0.0015,	0.0007,	0.0012,	0.0015,	0.0013,	0.0012,	0.0017,	0.0014,	0.0015,	0.0015,	0.0014],
[0.0015,	0.0015,	1.0000,	0.0019,	0.0019,	0.0018,	0.0014,	0.0007,	0.0012,	0.0015,	0.0013,	0.0012,	0.0017,	0.0014,	0.0014,	0.0015,	0.0014],
[0.0016,	0.0017,	0.0019,	1.0000,	0.0024,	0.0021,	0.0016,	0.0007,	0.0013,	0.0017,	0.0014,	0.0012,	0.0021,	0.0015,	0.0016,	0.0017,	0.0015],
[0.0020,	0.0020,	0.0019,	0.0024,	1.0000,	0.0025,	0.0019,	0.0008,	0.0014,	0.0019,	0.0016,	0.0013,	0.0027,	0.0017,	0.0018,	0.0020,	0.0017],
[0.0017,	0.0017,	0.0018,	0.0021,	0.0025,	1.0000,	0.0016,	0.0007,	0.0013,	0.0017,	0.0014,	0.0012,	0.0021,	0.0016,	0.0017,	0.0018,	0.0016],
[0.0015,	0.0015,	0.0014,	0.0016,	0.0019,	0.0016,	1.0000,	0.0007,	0.0013,	0.0014,	0.0013,	0.0012,	0.0017,	0.0014,	0.0015,	0.0015,	0.0014],
[0.0007,	0.0007,	0.0007,	0.0007,	0.0008,	0.0007,	0.0007,	1.0000,	0.0007,	0.0007,	0.0007,	0.0007,	0.0008,	0.0007,	0.0007,	0.0007,	0.0007],
[0.0012,	0.0012,	0.0012,	0.0013,	0.0014,	0.0013,	0.0013,	0.0007,	1.0000,	0.0012,	0.0011,	0.0010,	0.0013,	0.0012,	0.0012,	0.0012,	0.0012],
[0.0015,	0.0015,	0.0015,	0.0017,	0.0019,	0.0017,	0.0014,	0.0007,	0.0012,	1.0000,	0.0014,	0.0012,	0.0017,	0.0014,	0.0014,	0.0015,	0.0014],
[0.0013,	0.0013,	0.0013,	0.0014,	0.0016,	0.0014,	0.0013,	0.0007,	0.0011,	0.0014,	1.0000,	0.0011,	0.0015,	0.0012,	0.0013,	0.0013,	0.0013],
[0.0012,	0.0012,	0.0012,	0.0012,	0.0013,	0.0012,	0.0012,	0.0007,	0.0010,	0.0012,	0.0011,	1.0000,	0.0013,	0.0011,	0.0012,	0.0012,	0.0011],
[0.0018,	0.0017,	0.0017,	0.0021,	0.0027,	0.0021,	0.0017,	0.0008,	0.0013,	0.0017,	0.0015,	0.0013,	1.0000,	0.0016,	0.0017,	0.0018,	0.0016],
[0.0014,	0.0014,	0.0014,	0.0015,	0.0017,	0.0016,	0.0014,	0.0007,	0.0012,	0.0014,	0.0012,	0.0011,	0.0016,	1.0000,	0.0014,	0.0015,	0.0014],
[0.0015,	0.0015,	0.0014,	0.0016,	0.0018,	0.0017,	0.0015,	0.0007,	0.0012,	0.0014,	0.0013,	0.0012,	0.0017,	0.0014,	1.0000,	0.0016,	0.0014],
[0.0016,	0.0015,	0.0015,	0.0017,	0.0020,	0.0018,	0.0015,	0.0007,	0.0012,	0.0015,	0.0013,	0.0012,	0.0018,	0.0015,	0.0016,	1.0000,	0.0015],
[0.0014,	0.0014,	0.0014,	0.0015,	0.0017,	0.0016,	0.0014,	0.0007,	0.0012,	0.0014,	0.0013,	0.0011,	0.0016,	0.0014,	0.0014,	0.0015,	1.0000]
]

enc_acc_avg = [
[0.0141,	0.0138,	0.0134,	0.0148,	0.0164,	0.0150,	0.0135,	0.0072,	0.0113,	0.0133,	0.0120,	0.0112,	0.0153,	0.0133,	0.0138,	0.0144,	0.0137],
[0.0138,	0.0141,	0.0134,	0.0147,	0.0163,	0.0149,	0.0134,	0.0072,	0.0113,	0.0133,	0.0120,	0.0112,	0.0152,	0.0132,	0.0138,	0.0143,	0.0137],
[0.0134,	0.0134,	0.0139,	0.0150,	0.0159,	0.0151,	0.0131,	0.0071,	0.0111,	0.0132,	0.0120,	0.0110,	0.0149,	0.0129,	0.0135,	0.0140,	0.0134],
[0.0148,	0.0147,	0.0150,	0.0172,	0.0185,	0.0172,	0.0144,	0.0073,	0.0118,	0.0146,	0.0130,	0.0118,	0.0171,	0.0141,	0.0151,	0.0157,	0.0148],
[0.0164,	0.0163,	0.0159,	0.0185,	0.0223,	0.0190,	0.0159,	0.0075,	0.0126,	0.0159,	0.0138,	0.0125,	0.0195,	0.0156,	0.0167,	0.0177,	0.0164],
[0.0150,	0.0149,	0.0151,	0.0172,	0.0190,	0.0180,	0.0146,	0.0074,	0.0119,	0.0148,	0.0131,	0.0119,	0.0174,	0.0144,	0.0154,	0.0160,	0.0151],
[0.0135,	0.0134,	0.0131,	0.0144,	0.0159,	0.0146,	0.0138,	0.0072,	0.0113,	0.0131,	0.0119,	0.0110,	0.0149,	0.0131,	0.0136,	0.0141,	0.0135],
[0.0072,	0.0072,	0.0071,	0.0073,	0.0075,	0.0074,	0.0072,	0.0056,	0.0068,	0.0072,	0.0069,	0.0068,	0.0074,	0.0072,	0.0072,	0.0073,	0.0072],
[0.0113,	0.0113,	0.0111,	0.0118,	0.0126,	0.0119,	0.0113,	0.0068,	0.0101,	0.0111,	0.0103,	0.0098,	0.0122,	0.0111,	0.0114,	0.0117,	0.0113],
[0.0133,	0.0133,	0.0132,	0.0146,	0.0159,	0.0148,	0.0131,	0.0072,	0.0111,	0.0138,	0.0124,	0.0110,	0.0150,	0.0130,	0.0136,	0.0141,	0.0135],
[0.0120,	0.0120,	0.0120,	0.0130,	0.0138,	0.0131,	0.0119,	0.0069,	0.0103,	0.0124,	0.0118,	0.0102,	0.0132,	0.0118,	0.0122,	0.0126,	0.0121],
[0.0112,	0.0112,	0.0110,	0.0118,	0.0125,	0.0119,	0.0110,	0.0068,	0.0098,	0.0110,	0.0102,	0.0101,	0.0123,	0.0109,	0.0113,	0.0116,	0.0112],
[0.0153,	0.0152,	0.0149,	0.0171,	0.0195,	0.0174,	0.0149,	0.0074,	0.0122,	0.0150,	0.0132,	0.0123,	0.0188,	0.0147,	0.0157,	0.0164,	0.0155],
[0.0133,	0.0132,	0.0129,	0.0141,	0.0156,	0.0144,	0.0131,	0.0072,	0.0111,	0.0130,	0.0118,	0.0109,	0.0147,	0.0132,	0.0135,	0.0139,	0.0133],
[0.0138,	0.0138,	0.0135,	0.0151,	0.0167,	0.0154,	0.0136,	0.0072,	0.0114,	0.0136,	0.0122,	0.0113,	0.0157,	0.0135,	0.0145,	0.0147,	0.0140],
[0.0144,	0.0143,	0.0140,	0.0157,	0.0177,	0.0160,	0.0141,	0.0073,	0.0117,	0.0141,	0.0126,	0.0116,	0.0164,	0.0139,	0.0147,	0.0158,	0.0146],
[0.0137,	0.0137,	0.0134,	0.0148,	0.0164,	0.0151,	0.0135,	0.0072,	0.0113,	0.0135,	0.0121,	0.0112,	0.0155,	0.0133,	0.0140,	0.0146,	0.0142]
]


enc_acc = torch.tensor(enc_acc)
enc_acc_avg = torch.tensor(enc_acc_avg)

#################################################
#################################################
#################################################
#################################################

#cos
#cos_avg
cos_acc = [
[1.0000,	0.1967,	0.1778,	0.1931,	0.3311,	0.1944,	0.1723,	0.0666,	0.1244,	0.1399,	0.1205,	0.1044,	0.2357,	0.1267,	0.1114,	0.1418,	0.0662],
[0.1967,	1.0000,	0.1996,	0.2425,	0.3620,	0.2333,	0.1858,	0.0691,	0.1403,	0.1535,	0.1414,	0.1050,	0.2472,	0.1256,	0.1137,	0.1503,	0.0759],
[0.1778,	0.1996,	1.0000,	0.4093,	0.3439,	0.3500,	0.1550,	0.0517,	0.1110,	0.1968,	0.1704,	0.1086,	0.2582,	0.1055,	0.1251,	0.1420,	0.0675],
[0.1931,	0.2425,	0.4093,	1.0000,	0.4038,	0.3943,	0.1930,	0.0593,	0.1271,	0.2324,	0.2086,	0.1245,	0.3164,	0.1246,	0.1415,	0.1592,	0.0753],
[0.3311,	0.3620,	0.3439,	0.4038,	1.0000,	0.4277,	0.3240,	0.0966,	0.2163,	0.3070,	0.2641,	0.1751,	0.4922,	0.2043,	0.1910,	0.2562,	0.1082],
[0.1944,	0.2333,	0.3500,	0.3943,	0.4277,	1.0000,	0.1934,	0.0538,	0.1260,	0.2205,	0.2012,	0.1152,	0.3240,	0.1315,	0.1498,	0.1714,	0.0871],
[0.1723,	0.1858,	0.1550,	0.1930,	0.3240,	0.1934,	1.0000,	0.1134,	0.2324,	0.1589,	0.1381,	0.0864,	0.2335,	0.1505,	0.1225,	0.1342,	0.0815],
[0.0666,	0.0691,	0.0517,	0.0593,	0.0966,	0.0538,	0.1134,	1.0000,	0.0758,	0.0498,	0.0489,	0.0408,	0.0737,	0.0731,	0.0409,	0.0606,	0.0358],
[0.1244,	0.1403,	0.1110,	0.1271,	0.2163,	0.1260,	0.2324,	0.0758,	1.0000,	0.0988,	0.0887,	0.0697,	0.1642,	0.0962,	0.0860,	0.1047,	0.0574],
[0.1399,	0.1535,	0.1968,	0.2324,	0.3070,	0.2205,	0.1589,	0.0498,	0.0988,	1.0000,	0.2788,	0.0888,	0.2491,	0.1058,	0.1037,	0.1281,	0.0642],
[0.1205,	0.1414,	0.1704,	0.2086,	0.2641,	0.2012,	0.1381,	0.0489,	0.0887,	0.2788,	1.0000,	0.0780,	0.2247,	0.0956,	0.0933,	0.1142,	0.0614],
[0.1044,	0.1050,	0.1086,	0.1245,	0.1751,	0.1152,	0.0864,	0.0408,	0.0697,	0.0888,	0.0780,	1.0000,	0.2040,	0.0622,	0.0626,	0.0821,	0.0384],
[0.2357,	0.2472,	0.2582,	0.3164,	0.4922,	0.3240,	0.2335,	0.0737,	0.1642,	0.2491,	0.2247,	0.2040,	1.0000,	0.1661,	0.1708,	0.2048,	0.0889],
[0.1267,	0.1256,	0.1055,	0.1246,	0.2043,	0.1315,	0.1505,	0.0731,	0.0962,	0.1058,	0.0956,	0.0622,	0.1661,	1.0000,	0.0906,	0.1092,	0.0639],
[0.1114,	0.1137,	0.1251,	0.1415,	0.1910,	0.1498,	0.1225,	0.0409,	0.0860,	0.1037,	0.0933,	0.0626,	0.1708,	0.0906,	1.0000,	0.1067,	0.0615],
[0.1418,	0.1503,	0.1420,	0.1592,	0.2562,	0.1714,	0.1342,	0.0606,	0.1047,	0.1281,	0.1142,	0.0821,	0.2048,	0.1092,	0.1067,	1.0000,	0.0843],
[0.0662,	0.0759,	0.0675,	0.0753,	0.1082,	0.0871,	0.0815,	0.0358,	0.0574,	0.0642,	0.0614,	0.0384,	0.0889,	0.0639,	0.0615,	0.0843,	1.0000]
]

cos_acc_avg = [
[0.0688,	0.0513,	0.0258,	0.0210,	0.0345,	0.0214,	0.0228,	0.0210,	0.0191,	0.0043,	0.0021,	0.0245,	0.0190,	0.0200,	0.0139,	0.0215,	0.0130],
[0.0513,	0.0979,	0.0372,	0.0365,	0.0456,	0.0324,	0.0278,	0.0240,	0.0237,	0.0138,	0.0130,	0.0266,	0.0159,	0.0185,	0.0170,	0.0255,	0.0200],
[0.0258,	0.0372,	0.1244,	0.1022,	0.0375,	0.0905,	0.0098,	0.0088,	0.0069,	0.0266,	0.0331,	0.0163,	0.0215,	0.0077,	0.0162,	0.0185,	0.0144],
[0.0210,	0.0365,	0.1022,	0.1244,	0.0352,	0.0966,	0.0063,	0.0059,	0.0010,	0.0315,	0.0377,	0.0212,	0.0279,	0.0033,	0.0186,	0.0175,	0.0090],
[0.0345,	0.0456,	0.0375,	0.0352,	0.0597,	0.0397,	0.0113,	0.0109,	0.0094,	0.0133,	0.0137,	0.0221,	0.0189,	0.0105,	0.0089,	0.0167,	0.0072],
[0.0214,	0.0324,	0.0905,	0.0966,	0.0397,	0.1307,	0.0009,	0.0039,	0.0000,	0.0275,	0.0305,	0.0209,	0.0275,	0.0035,	0.0236,	0.0169,	0.0113],
[0.0228,	0.0278,	0.0098,	0.0063,	0.0113,	0.0009,	0.0908,	0.0288,	0.0382,	0.0043,	0.0049,	0.0145,	0.0011,	0.0270,	0.0136,	0.0163,	0.0158],
[0.0210,	0.0240,	0.0088,	0.0059,	0.0109,	0.0039,	0.0288,	0.0505,	0.0202,	0.0054,	0.0042,	0.0151,	0.0057,	0.0222,	0.0108,	0.0140,	0.0146],
[0.0191,	0.0237,	0.0069,	0.0010,	0.0094,	0.0000,	0.0382,	0.0202,	0.0552,	0.0016,	0.0022,	0.0192,	0.0080,	0.0177,	0.0128,	0.0149,	0.0140],
[0.0043,	0.0138,	0.0266,	0.0315,	0.0133,	0.0275,	0.0043,	0.0054,	0.0016,	0.0922,	0.0930,	0.0084,	0.0175,	0.0042,	0.0082,	0.0118,	0.0138],
[0.0021,	0.0130,	0.0331,	0.0377,	0.0137,	0.0305,	0.0049,	0.0042,	0.0022,	0.0930,	0.1373,	0.0087,	0.0181,	0.0078,	0.0116,	0.0131,	0.0129],
[0.0245,	0.0266,	0.0163,	0.0212,	0.0221,	0.0209,	0.0145,	0.0151,	0.0192,	0.0084,	0.0087,	0.0921,	0.0648,	0.0087,	0.0179,	0.0221,	0.0121],
[0.0190,	0.0159,	0.0215,	0.0279,	0.0189,	0.0275,	0.0011,	0.0057,	0.0080,	0.0175,	0.0181,	0.0648,	0.1046,	0.0027,	0.0150,	0.0186,	0.0112],
[0.0200,	0.0185,	0.0077,	0.0033,	0.0105,	0.0035,	0.0270,	0.0222,	0.0177,	0.0042,	0.0078,	0.0087,	0.0027,	0.0548,	0.0156,	0.0174,	0.0171],
[0.0139,	0.0170,	0.0162,	0.0186,	0.0089,	0.0236,	0.0136,	0.0108,	0.0128,	0.0082,	0.0116,	0.0179,	0.0150,	0.0156,	0.0596,	0.0219,	0.0162],
[0.0215,	0.0255,	0.0185,	0.0175,	0.0167,	0.0169,	0.0163,	0.0140,	0.0149,	0.0118,	0.0131,	0.0221,	0.0186,	0.0174,	0.0219,	0.0727,	0.0272],
[0.0130,	0.0200,	0.0144,	0.0090,	0.0072,	0.0113,	0.0158,	0.0146,	0.0140,	0.0138,	0.0129,	0.0121,	0.0112,	0.0171,	0.0162,	0.0272,	0.0544]
]

cos_acc = torch.tensor(cos_acc)
cos_acc_avg = torch.tensor(cos_acc_avg)



#higher the better
#t5-xxl
task_acc = [
[88.2,	88.6,	65.6,	75.7,	77.1,	46.4,	45.1,	72.8,	39.0,	51.5,	51.8,	62.2,	51.3,	0.0,	0.1,	0.0,	0.0],
[85.0,	94.3,	67.5,	76.0,	74.5,	45.7,	80.0,	79.7,	75.4,	49.2,	51.3,	62.9,	63.3,	0.0,	0.0,	0.0,	0.0],
[75.2,	85.7,	75.8,	77.9,	61.5,	56.2,	57.5,	65.4,	42.5,	49.7,	51.6,	38.2,	62.8,	0.0,	0.0,	0.0,	0.0],
[73.4,	80.8,	69.4,	78.4,	60.9,	59.7,	37.0,	51.0,	34.1,	49.9,	50.3,	38.2,	57.6,	0.0,	0.0,	0.0,	0.0],
[85.8,	86.2,	66.4,	75.3,	76.6,	45.7,	54.9,	76.9,	46.0,	48.4,	49.8,	54.6,	64.6,	0.1,	0.1,	0.0,	0.0],
[75.5,	83.3,	70.6,	77.5,	64.1,	68.2,	33.7,	54.1,	32.0,	49.4,	51.0,	44.9,	46.4,	0.0,	0.0,	0.0,	0.0],
[70.3,	75.4,	35.8,	24.3,	63.0,	41.0,	85.5,	78.3,	80.2,	49.4,	49.9,	63.1,	31.5,	1.2,	0.2,	1.0,	0.0],
[50.0,	48.9,	20.5,	17.8,	51.0,	15.5,	61.1,	92.1,	60.6,	49.0,	50.1,	62.9,	33.9,	0.6,	0.1,	0.2,	0.0],
[80.0,	86.1,	64.1,	75.1,	65.1,	45.5,	83.7,	77.2,	85.2,	47.8,	51.1,	62.5,	39.8,	0.4,	0.1,	0.1,	0.0],
[50.6,	49.2,	21.2,	22.7,	51.0,	16.1,	36.8,	49.4,	34.6,	63.8,	59.0,	36.8,	68.5,	0.0,	0.0,	0.0,	0.0],
[50.1,	49.4,	19.8,	18.5,	50.5,	15.7,	35.4,	49.5,	33.8,	58.5,	60.2,	36.9,	68.8,	0.0,	0.0,	0.0,	0.0],
[50.1,	50.7,	52.5,	64.1,	50.0,	40.9,	65.3,	59.9,	63.2,	49.4,	51.1,	86.7,	63.5,	1.7,	0.0,	0.0,	0.0],
[58.9,	53.2,	53.1,	65.1,	52.1,	42.0,	35.5,	49.5,	33.9,	49.6,	50.1,	64.6,	73.2,	0.0,	0.0,	0.0,	0.0],
[74.2,	62.5,	32.5,	23.9,	60.9,	44.2,	74.2,	55.5,	68.2,	49.6,	50.1,	57.3,	40.6,	52.7,	0.4,	1.4,	1.0],
[72.1,	75.2,	33.9,	26.6,	62.0,	49.1,	53.1,	50.3,	42.0,	49.0,	49.7,	37.7,	60.7,	4.4,	1.7,	1.3,	0.3],
[62.8,	73.6,	52.3,	64.4,	65.1,	37.2,	35.5,	49.5,	33.8,	50.4,	50.0,	36.9,	66.9,	2.4,	0.3,	12.2,	3.3],
[72.2,	76.1,	50.5,	67.2,	67.2,	38.1,	56.4,	60.2,	56.3,	50.0,	49.8,	61.8,	37.8,	3.9,	0.3,	6.5,	19.0]
]



task_acc = torch.tensor(task_acc)







cos = torch.nn.CosineSimilarity(dim=0)

num_ = 17
#num_ = 13

cos_o_list_0 = list()
cos_o_list_3 = list()
cos_o_list_6 = list()
cos_o_list_9 = list()
cos_o_list_all = list()

cos_e_list = list()
cos_e_list_avg = list()

cos_c_list = list()
cos_c_list_avg = list()


for idx in range(num_):

    o_acc_0 = over_acc_0[:,idx:idx+1].reshape(num_)
    o_acc_3 = over_acc_3[:,idx:idx+1].reshape(num_)
    o_acc_6 = over_acc_6[:,idx:idx+1].reshape(num_)
    o_acc_9 = over_acc_9[:,idx:idx+1].reshape(num_)
    o_acc_all = over_acc_all[:,idx:idx+1].reshape(num_)
    o_acc_0 = torch.tensor(o_acc_0).type(torch.DoubleTensor)
    o_acc_3 = torch.tensor(o_acc_3).type(torch.DoubleTensor)
    o_acc_6 = torch.tensor(o_acc_6).type(torch.DoubleTensor)
    o_acc_9 = torch.tensor(o_acc_9).type(torch.DoubleTensor)
    o_acc_all = torch.tensor(o_acc_all).type(torch.DoubleTensor)


    e_acc = enc_acc[:,idx:idx+1].reshape(num_)
    e_acc_avg = enc_acc_avg[:,idx:idx+1].reshape(num_)
    e_acc = torch.tensor(e_acc).type(torch.DoubleTensor)
    e_acc_avg = torch.tensor(e_acc_avg).type(torch.DoubleTensor)
    e_acc = (e_acc).type(torch.DoubleTensor)
    e_acc_avg = (e_acc_avg).type(torch.DoubleTensor)


    c_acc = cos_acc[:,idx:idx+1].reshape(num_)
    c_acc_avg = cos_acc_avg[:,idx:idx+1].reshape(num_)
    c_acc = torch.tensor(c_acc).type(torch.DoubleTensor)
    c_acc_avg = torch.tensor(c_acc_avg).type(torch.DoubleTensor)

    t_acc = task_acc[:,idx:idx+1].reshape(num_)
    #t_acc_avg = task_acc_avg[:,idx:idx+1].reshape(num_)
    t_acc = torch.tensor(t_acc).type(torch.DoubleTensor)
    #t_acc_avg = torch.tensor(t_acc_avg).type(torch.DoubleTensor)

    ########################################
    ########################################
    ########################################
    ########################################

    cos_o_0 = spearman_correlation(o_acc_0, t_acc)
    cos_o_3 = spearman_correlation(o_acc_3, t_acc)
    cos_o_6 = spearman_correlation(o_acc_6, t_acc)
    cos_o_9 = spearman_correlation(o_acc_9, t_acc)
    cos_o_all = spearman_correlation(o_acc_all, t_acc)
    cos_o_list_0.append(cos_o_0)
    cos_o_list_3.append(cos_o_3)
    cos_o_list_6.append(cos_o_6)
    cos_o_list_9.append(cos_o_9)
    cos_o_list_all.append(cos_o_all)


    cos_e = spearman_correlation(e_acc, t_acc)
    cos_e_avg = spearman_correlation(e_acc_avg, t_acc)
    cos_e_list.append(cos_e)
    cos_e_list_avg.append(cos_e_avg)


    cos_c = spearman_correlation(c_acc, t_acc)
    cos_c_avg = spearman_correlation(c_acc_avg, t_acc)
    cos_c_list.append(cos_c)
    cos_c_list_avg.append(cos_c_avg)


    #print('{:.1f}'.format(float(cos_o*100)),"&",end='\t')

    #print('{:.1f}'.format(float(cos_e*100)),"&",end='\t')
    #print('{:.1f}'.format(float(cos_c*100)),"&",end='\t')

print()
print("====All======")
print("overlap")
for cos_o_0 in cos_o_list_0:
    print('{:.1f}'.format(float(cos_o_0*100)),"&",end='\t')
print("cos_o_0", float((torch.stack(cos_o_list_0).mean())*100))
print("------")
for cos_3 in cos_o_list_3:
    print('{:.1f}'.format(float(cos_3*100)),"&",end='\t')
print("cos_o_3", float((torch.stack(cos_o_list_3).mean())*100))
print("------")
for cos_6 in cos_o_list_6:
    print('{:.1f}'.format(float(cos_6*100)),"&",end='\t')
print("cos_o_6", float((torch.stack(cos_o_list_6).mean())*100))
print("------")
for cos_9 in cos_o_list_9:
    print('{:.1f}'.format(float(cos_9*100)),"&",end='\t')
print("cos_o_9", float((torch.stack(cos_o_list_9).mean())*100))
print("------")
print("------")
for cos_all in cos_o_list_all:
    print('{:.1f}'.format(float(cos_all*100)),"&",end='\t')
print("cos_o_all", float((torch.stack(cos_o_list_all).mean())*100))
print("------")
print("===============")
print("Euc")
for cos_e in cos_e_list:
    print('{:.1f}'.format(float(cos_e*100)),"&",end='\t')
print("Euc_e", float((torch.stack(cos_e_list).mean())*100))
print("------")
for cos_e_avg in cos_e_list_avg:
    print('{:.1f}'.format(float(cos_e_avg*100)),"&",end='\t')
print("Euc_e_avg", float((torch.stack(cos_e_list_avg).mean())*100))
print("------")
print("===============")
print("Cos")
for cos_c in cos_c_list:
    print('{:.1f}'.format(float(cos_c*100)),"&",end='\t')
print("cos_c", float((torch.stack(cos_c_list).mean())*100))
print("------")
for cos_c_avg in cos_c_list_avg:
    print('{:.1f}'.format(float(cos_c_avg*100)),"&",end='\t')
print("cos_c_avg", float((torch.stack(cos_c_list_avg).mean())*100))



==> draw_code/correlation_t5xxl.py <==
import torch
#import torch
#from audtorch.metrics.functional import pearsonr
#import torchsort
import pandas as pd



def _get_ranks(x: torch.Tensor) -> torch.Tensor:
    tmp = x.argsort()
    ranks = torch.zeros_like(tmp)
    ranks[tmp] = torch.arange(len(x))
    return ranks.type(torch.DoubleTensor)

def spearman_correlation(x: torch.Tensor, y: torch.Tensor):
    """Compute correlation between 2 1-D vectors
    Args:
        x: Shape (N, )
        y: Shape (N, )
    """
    x_rank = _get_ranks(x)
    #print(x_rank)
    y_rank = _get_ranks(y)
    #print(y_rank)
    #exit()

    n = x.size(0)
    upper = 6 * torch.sum((x_rank - y_rank).pow(2))
    down = n * (n ** 2 - 1.0)
    return 1.0 - (upper / down)


def spearman(pred, target, **kw):
    pred = _get_ranks(pred)
    target = _get_ranks(target)
    pred = pred - pred.mean()
    pred = pred / pred.norm()
    target = target - target.mean()
    target = target / target.norm()
    return (pred * target).sum()



#################################################
#################################################
#################################################
#################################################

#enc

#enc_avg

#lower the better
#0
over_acc_0 = [
[1.00,	0.69,	0.78,	0.64,	0.93,	0.67,	0.71,	0.61,	0.59,	0.74,	0.78,	0.66,	0.94,	0.61,	0.88,	0.66,	0.81],
[0.69,	1.00,	0.77,	0.91,	0.64,	0.80,	0.91,	0.86,	0.83,	0.92,	0.74,	0.91,	0.73,	0.78,	0.71,	0.75,	0.65],
[0.78,	0.77,	1.00,	0.75,	0.73,	0.84,	0.82,	0.71,	0.70,	0.80,	0.94,	0.76,	0.78,	0.76,	0.86,	0.84,	0.86],
[0.64,	0.91,	0.75,	1.00,	0.59,	0.82,	0.89,	0.89,	0.87,	0.86,	0.72,	0.94,	0.68,	0.83,	0.67,	0.77,	0.62],
[0.93,	0.64,	0.73,	0.59,	1.00,	0.62,	0.65,	0.56,	0.54,	0.69,	0.73,	0.61,	0.89,	0.55,	0.84,	0.61,	0.78],
[0.67,	0.80,	0.84,	0.82,	0.62,	1.00,	0.83,	0.80,	0.83,	0.78,	0.82,	0.84,	0.68,	0.89,	0.74,	0.91,	0.72],
[0.71,	0.91,	0.82,	0.89,	0.65,	0.83,	1.00,	0.82,	0.81,	0.89,	0.80,	0.89,	0.75,	0.82,	0.75,	0.80,	0.70],
[0.61,	0.86,	0.71,	0.89,	0.56,	0.80,	0.82,	1.00,	0.91,	0.83,	0.67,	0.89,	0.65,	0.81,	0.63,	0.74,	0.59],
[0.59,	0.83,	0.70,	0.87,	0.54,	0.83,	0.81,	0.91,	1.00,	0.78,	0.68,	0.86,	0.62,	0.86,	0.62,	0.77,	0.59],
[0.74,	0.92,	0.80,	0.86,	0.69,	0.78,	0.89,	0.83,	0.78,	1.00,	0.76,	0.88,	0.78,	0.76,	0.76,	0.75,	0.68],
[0.78,	0.74,	0.94,	0.72,	0.73,	0.82,	0.80,	0.67,	0.68,	0.76,	1.00,	0.73,	0.78,	0.74,	0.87,	0.82,	0.88],
[0.66,	0.91,	0.76,	0.94,	0.61,	0.84,	0.89,	0.89,	0.86,	0.88,	0.73,	1.00,	0.70,	0.83,	0.69,	0.79,	0.64],
[0.94,	0.73,	0.78,	0.68,	0.89,	0.68,	0.75,	0.65,	0.62,	0.78,	0.78,	0.70,	1.00,	0.63,	0.87,	0.66,	0.79],
[0.61,	0.78,	0.76,	0.83,	0.55,	0.89,	0.82,	0.81,	0.86,	0.76,	0.74,	0.83,	0.63,	1.00,	0.66,	0.85,	0.64],
[0.88,	0.71,	0.86,	0.67,	0.84,	0.74,	0.75,	0.63,	0.62,	0.76,	0.87,	0.69,	0.87,	0.66,	1.00,	0.73,	0.87],
[0.66,	0.75,	0.84,	0.77,	0.61,	0.91,	0.80,	0.74,	0.77,	0.75,	0.82,	0.79,	0.66,	0.85,	0.73,	1.00,	0.74],
[0.81,	0.65,	0.86,	0.62,	0.78,	0.72,	0.70,	0.59,	0.59,	0.68,	0.88,	0.64,	0.79,	0.64,	0.87,	0.74,	1.00]
]

#3
over_acc_3 = [
[1.00,	0.66,	0.96,	0.44,	0.96,	0.94,	0.89,	0.71,	0.58,	0.69,	0.96,	0.76,	0.92,	0.88,	0.91,	0.96,	0.95],
[0.66,	1.00,	0.65,	0.41,	0.65,	0.66,	0.68,	0.69,	0.61,	0.72,	0.65,	0.69,	0.68,	0.69,	0.67,	0.66,	0.64],
[0.96,	0.65,	1.00,	0.42,	0.97,	0.95,	0.89,	0.68,	0.55,	0.68,	0.98,	0.74,	0.92,	0.89,	0.92,	0.95,	0.97],
[0.44,	0.41,	0.42,	1.00,	0.42,	0.42,	0.46,	0.47,	0.49,	0.36,	0.42,	0.47,	0.44,	0.43,	0.42,	0.41,	0.41],
[0.96,	0.65,	0.97,	0.42,	1.00,	0.94,	0.88,	0.69,	0.56,	0.69,	0.96,	0.74,	0.92,	0.87,	0.91,	0.96,	0.96],
[0.94,	0.66,	0.95,	0.42,	0.94,	1.00,	0.88,	0.69,	0.56,	0.70,	0.95,	0.74,	0.91,	0.90,	0.92,	0.95,	0.95],
[0.89,	0.68,	0.89,	0.46,	0.88,	0.88,	1.00,	0.72,	0.61,	0.69,	0.89,	0.76,	0.88,	0.87,	0.88,	0.87,	0.87],
[0.71,	0.69,	0.68,	0.47,	0.69,	0.69,	0.72,	1.00,	0.72,	0.68,	0.68,	0.75,	0.72,	0.73,	0.71,	0.69,	0.67],
[0.58,	0.61,	0.55,	0.49,	0.56,	0.56,	0.61,	0.72,	1.00,	0.59,	0.54,	0.66,	0.59,	0.58,	0.56,	0.56,	0.54],
[0.69,	0.72,	0.68,	0.36,	0.69,	0.70,	0.69,	0.68,	0.59,	1.00,	0.68,	0.70,	0.72,	0.73,	0.71,	0.70,	0.68],
[0.96,	0.65,	0.98,	0.42,	0.96,	0.95,	0.89,	0.68,	0.54,	0.68,	1.00,	0.74,	0.92,	0.89,	0.92,	0.96,	0.98],
[0.76,	0.69,	0.74,	0.47,	0.74,	0.74,	0.76,	0.75,	0.66,	0.70,	0.74,	1.00,	0.80,	0.78,	0.76,	0.74,	0.73],
[0.92,	0.68,	0.92,	0.44,	0.92,	0.91,	0.88,	0.72,	0.59,	0.72,	0.92,	0.80,	1.00,	0.91,	0.92,	0.92,	0.91],
[0.88,	0.69,	0.89,	0.43,	0.87,	0.90,	0.87,	0.73,	0.58,	0.73,	0.89,	0.78,	0.91,	1.00,	0.93,	0.89,	0.89],
[0.91,	0.67,	0.92,	0.42,	0.91,	0.92,	0.88,	0.71,	0.56,	0.71,	0.92,	0.76,	0.92,	0.93,	1.00,	0.93,	0.92],
[0.96,	0.66,	0.95,	0.41,	0.96,	0.95,	0.87,	0.69,	0.56,	0.70,	0.96,	0.74,	0.92,	0.89,	0.93,	1.00,	0.96],
[0.95,	0.64,	0.97,	0.41,	0.96,	0.95,	0.87,	0.67,	0.54,	0.68,	0.98,	0.73,	0.91,	0.89,	0.92,	0.96,	1.00]
]

#6
over_acc_6 = [
[1.00,	0.51,	0.85,	0.45,	0.92,	0.82,	0.68,	0.63,	0.46,	0.63,	0.85,	0.68,	0.89,	0.71,	0.85,	0.90,	0.83],
[0.51,	1.00,	0.48,	0.42,	0.52,	0.51,	0.51,	0.58,	0.46,	0.61,	0.49,	0.58,	0.54,	0.54,	0.55,	0.53,	0.47],
[0.85,	0.48,	1.00,	0.48,	0.85,	0.79,	0.73,	0.57,	0.41,	0.56,	0.90,	0.60,	0.78,	0.70,	0.78,	0.81,	0.89],
[0.45,	0.42,	0.48,	1.00,	0.44,	0.42,	0.56,	0.47,	0.43,	0.38,	0.46,	0.49,	0.44,	0.44,	0.42,	0.42,	0.44],
[0.92,	0.52,	0.85,	0.44,	1.00,	0.83,	0.67,	0.63,	0.46,	0.64,	0.85,	0.67,	0.90,	0.72,	0.87,	0.92,	0.84],
[0.82,	0.51,	0.79,	0.42,	0.83,	1.00,	0.69,	0.62,	0.43,	0.62,	0.79,	0.63,	0.82,	0.73,	0.83,	0.85,	0.80],
[0.68,	0.51,	0.73,	0.56,	0.67,	0.69,	1.00,	0.54,	0.38,	0.47,	0.72,	0.56,	0.65,	0.71,	0.66,	0.65,	0.70],
[0.63,	0.58,	0.57,	0.47,	0.63,	0.62,	0.54,	1.00,	0.57,	0.69,	0.59,	0.72,	0.68,	0.60,	0.67,	0.66,	0.57],
[0.46,	0.46,	0.41,	0.43,	0.46,	0.43,	0.38,	0.57,	1.00,	0.53,	0.41,	0.55,	0.49,	0.40,	0.45,	0.46,	0.40],
[0.63,	0.61,	0.56,	0.38,	0.64,	0.62,	0.47,	0.69,	0.53,	1.00,	0.57,	0.69,	0.69,	0.57,	0.67,	0.67,	0.56],
[0.85,	0.49,	0.90,	0.46,	0.85,	0.79,	0.72,	0.59,	0.41,	0.57,	1.00,	0.61,	0.80,	0.72,	0.81,	0.83,	0.88],
[0.68,	0.58,	0.60,	0.49,	0.67,	0.63,	0.56,	0.72,	0.55,	0.69,	0.61,	1.00,	0.73,	0.61,	0.69,	0.70,	0.61],
[0.89,	0.54,	0.78,	0.44,	0.90,	0.82,	0.65,	0.68,	0.49,	0.69,	0.80,	0.73,	1.00,	0.75,	0.91,	0.93,	0.78],
[0.71,	0.54,	0.70,	0.44,	0.72,	0.73,	0.71,	0.60,	0.40,	0.57,	0.72,	0.61,	0.75,	1.00,	0.79,	0.74,	0.71],
[0.85,	0.55,	0.78,	0.42,	0.87,	0.83,	0.66,	0.67,	0.45,	0.67,	0.81,	0.69,	0.91,	0.79,	1.00,	0.92,	0.78],
[0.90,	0.53,	0.81,	0.42,	0.92,	0.85,	0.65,	0.66,	0.46,	0.67,	0.83,	0.70,	0.93,	0.74,	0.92,	1.00,	0.81],
[0.83,	0.47,	0.89,	0.44,	0.84,	0.80,	0.70,	0.57,	0.40,	0.56,	0.88,	0.61,	0.78,	0.71,	0.78,	0.81,	1.00]
]

#9
over_acc_9 = [
[1.00,	0.39,	0.90,	0.48,	0.95,	0.90,	0.79,	0.60,	0.25,	0.50,	0.89,	0.64,	0.90,	0.84,	0.86,	0.95,	0.90],
[0.39,	1.00,	0.36,	0.36,	0.38,	0.38,	0.36,	0.47,	0.27,	0.52,	0.36,	0.48,	0.41,	0.39,	0.38,	0.39,	0.36],
[0.90,	0.36,	1.00,	0.46,	0.92,	0.92,	0.84,	0.57,	0.25,	0.46,	0.96,	0.59,	0.83,	0.85,	0.90,	0.89,	0.97],
[0.48,	0.36,	0.46,	1.00,	0.47,	0.47,	0.47,	0.53,	0.37,	0.37,	0.46,	0.52,	0.51,	0.47,	0.46,	0.48,	0.46],
[0.95,	0.38,	0.92,	0.47,	1.00,	0.91,	0.80,	0.59,	0.25,	0.48,	0.91,	0.62,	0.88,	0.85,	0.88,	0.94,	0.92],
[0.90,	0.38,	0.92,	0.47,	0.91,	1.00,	0.83,	0.60,	0.26,	0.48,	0.92,	0.60,	0.84,	0.86,	0.90,	0.90,	0.92],
[0.79,	0.36,	0.84,	0.47,	0.80,	0.83,	1.00,	0.57,	0.26,	0.43,	0.84,	0.55,	0.73,	0.80,	0.84,	0.79,	0.83],
[0.60,	0.47,	0.57,	0.53,	0.59,	0.60,	0.57,	1.00,	0.34,	0.56,	0.57,	0.67,	0.65,	0.62,	0.58,	0.61,	0.57],
[0.25,	0.27,	0.25,	0.37,	0.25,	0.26,	0.26,	0.34,	1.00,	0.28,	0.24,	0.31,	0.26,	0.25,	0.24,	0.25,	0.25],
[0.50,	0.52,	0.46,	0.37,	0.48,	0.48,	0.43,	0.56,	0.28,	1.00,	0.46,	0.59,	0.53,	0.48,	0.46,	0.50,	0.46],
[0.89,	0.36,	0.96,	0.46,	0.91,	0.92,	0.84,	0.57,	0.24,	0.46,	1.00,	0.59,	0.82,	0.85,	0.91,	0.89,	0.96],
[0.64,	0.48,	0.59,	0.52,	0.62,	0.60,	0.55,	0.67,	0.31,	0.59,	0.59,	1.00,	0.69,	0.61,	0.58,	0.65,	0.59],
[0.90,	0.41,	0.83,	0.51,	0.88,	0.84,	0.73,	0.65,	0.26,	0.53,	0.82,	0.69,	1.00,	0.82,	0.81,	0.91,	0.83],
[0.84,	0.39,	0.85,	0.47,	0.85,	0.86,	0.80,	0.62,	0.25,	0.48,	0.85,	0.61,	0.82,	1.00,	0.88,	0.85,	0.86],
[0.86,	0.38,	0.90,	0.46,	0.88,	0.90,	0.84,	0.58,	0.24,	0.46,	0.91,	0.58,	0.81,	0.88,	1.00,	0.87,	0.91],
[0.95,	0.39,	0.89,	0.48,	0.94,	0.90,	0.79,	0.61,	0.25,	0.50,	0.89,	0.65,	0.91,	0.85,	0.87,	1.00,	0.89],
[0.90,	0.36,	0.97,	0.46,	0.92,	0.92,	0.83,	0.57,	0.25,	0.46,	0.96,	0.59,	0.83,	0.86,	0.91,	0.89,	1.00]
]

#12
over_acc_12 = [
[1.00,	0.32,	0.64,	0.39,	0.82,	0.64,	0.52,	0.42,	0.27,	0.38,	0.61,	0.45,	0.76,	0.55,	0.53,	0.78,	0.63],
[0.32,	1.00,	0.29,	0.29,	0.31,	0.30,	0.28,	0.32,	0.24,	0.37,	0.28,	0.39,	0.33,	0.29,	0.29,	0.32,	0.28],
[0.64,	0.29,	1.00,	0.39,	0.71,	0.78,	0.74,	0.35,	0.29,	0.29,	0.91,	0.35,	0.54,	0.74,	0.79,	0.65,	0.92],
[0.39,	0.29,	0.39,	1.00,	0.39,	0.36,	0.40,	0.37,	0.36,	0.24,	0.38,	0.37,	0.40,	0.34,	0.35,	0.36,	0.36],
[0.82,	0.31,	0.71,	0.39,	1.00,	0.68,	0.56,	0.40,	0.26,	0.33,	0.68,	0.42,	0.72,	0.60,	0.59,	0.79,	0.70],
[0.64,	0.30,	0.78,	0.36,	0.68,	1.00,	0.69,	0.37,	0.28,	0.32,	0.78,	0.37,	0.55,	0.70,	0.73,	0.65,	0.79],
[0.52,	0.28,	0.74,	0.40,	0.56,	0.69,	1.00,	0.35,	0.29,	0.26,	0.76,	0.33,	0.45,	0.73,	0.78,	0.52,	0.73],
[0.42,	0.32,	0.35,	0.37,	0.40,	0.37,	0.35,	1.00,	0.26,	0.37,	0.34,	0.41,	0.46,	0.36,	0.33,	0.42,	0.34],
[0.27,	0.24,	0.29,	0.36,	0.26,	0.28,	0.29,	0.26,	1.00,	0.25,	0.29,	0.29,	0.26,	0.27,	0.27,	0.27,	0.28],
[0.38,	0.37,	0.29,	0.24,	0.33,	0.32,	0.26,	0.37,	0.25,	1.00,	0.28,	0.41,	0.38,	0.28,	0.27,	0.37,	0.29],
[0.61,	0.28,	0.91,	0.38,	0.68,	0.78,	0.76,	0.34,	0.29,	0.28,	1.00,	0.34,	0.51,	0.76,	0.81,	0.62,	0.90],
[0.45,	0.39,	0.35,	0.37,	0.42,	0.37,	0.33,	0.41,	0.29,	0.41,	0.34,	1.00,	0.51,	0.34,	0.32,	0.45,	0.34],
[0.76,	0.33,	0.54,	0.40,	0.72,	0.55,	0.45,	0.46,	0.26,	0.38,	0.51,	0.51,	1.00,	0.49,	0.45,	0.74,	0.53],
[0.55,	0.29,	0.74,	0.34,	0.60,	0.70,	0.73,	0.36,	0.27,	0.28,	0.76,	0.34,	0.49,	1.00,	0.79,	0.58,	0.76],
[0.53,	0.29,	0.79,	0.35,	0.59,	0.73,	0.78,	0.33,	0.27,	0.27,	0.81,	0.32,	0.45,	0.79,	1.00,	0.55,	0.80],
[0.78,	0.32,	0.65,	0.36,	0.79,	0.65,	0.52,	0.42,	0.27,	0.37,	0.62,	0.45,	0.74,	0.58,	0.55,	1.00,	0.64],
[0.63,	0.28,	0.92,	0.36,	0.70,	0.79,	0.73,	0.34,	0.28,	0.29,	0.90,	0.34,	0.53,	0.76,	0.80,	0.64,	1.00]
]

#15
over_acc_15 = [
[1.00,	0.38,	0.66,	0.41,	0.81,	0.60,	0.56,	0.38,	0.34,	0.41,	0.62,	0.45,	0.75,	0.52,	0.55,	0.74,	0.64],
[0.38,	1.00,	0.36,	0.34,	0.37,	0.37,	0.33,	0.30,	0.30,	0.44,	0.36,	0.41,	0.37,	0.31,	0.33,	0.37,	0.35],
[0.66,	0.36,	1.00,	0.45,	0.72,	0.75,	0.73,	0.35,	0.33,	0.35,	0.91,	0.41,	0.57,	0.71,	0.79,	0.69,	0.92],
[0.41,	0.34,	0.45,	1.00,	0.43,	0.39,	0.45,	0.41,	0.39,	0.30,	0.44,	0.41,	0.40,	0.40,	0.41,	0.40,	0.42],
[0.81,	0.37,	0.72,	0.43,	1.00,	0.64,	0.60,	0.37,	0.32,	0.37,	0.68,	0.45,	0.73,	0.57,	0.60,	0.77,	0.70],
[0.60,	0.37,	0.75,	0.39,	0.64,	1.00,	0.67,	0.34,	0.32,	0.37,	0.75,	0.40,	0.54,	0.66,	0.72,	0.64,	0.76],
[0.56,	0.33,	0.73,	0.45,	0.60,	0.67,	1.00,	0.41,	0.32,	0.33,	0.75,	0.38,	0.50,	0.71,	0.73,	0.58,	0.73],
[0.38,	0.30,	0.35,	0.41,	0.37,	0.34,	0.41,	1.00,	0.32,	0.33,	0.36,	0.37,	0.39,	0.37,	0.34,	0.37,	0.35],
[0.34,	0.30,	0.33,	0.39,	0.32,	0.32,	0.32,	0.32,	1.00,	0.32,	0.33,	0.36,	0.32,	0.29,	0.30,	0.32,	0.32],
[0.41,	0.44,	0.35,	0.30,	0.37,	0.37,	0.33,	0.33,	0.32,	1.00,	0.35,	0.41,	0.39,	0.33,	0.33,	0.40,	0.35],
[0.62,	0.36,	0.91,	0.44,	0.68,	0.75,	0.75,	0.36,	0.33,	0.35,	1.00,	0.40,	0.54,	0.73,	0.82,	0.66,	0.91],
[0.45,	0.41,	0.41,	0.41,	0.45,	0.40,	0.38,	0.37,	0.36,	0.41,	0.40,	1.00,	0.49,	0.37,	0.38,	0.46,	0.40],
[0.75,	0.37,	0.57,	0.40,	0.73,	0.54,	0.50,	0.39,	0.32,	0.39,	0.54,	0.49,	1.00,	0.47,	0.48,	0.69,	0.56],
[0.52,	0.31,	0.71,	0.40,	0.57,	0.66,	0.71,	0.37,	0.29,	0.33,	0.73,	0.37,	0.47,	1.00,	0.78,	0.57,	0.73],
[0.55,	0.33,	0.79,	0.41,	0.60,	0.72,	0.73,	0.34,	0.30,	0.33,	0.82,	0.38,	0.48,	0.78,	1.00,	0.59,	0.81],
[0.74,	0.37,	0.69,	0.40,	0.77,	0.64,	0.58,	0.37,	0.32,	0.40,	0.66,	0.46,	0.69,	0.57,	0.59,	1.00,	0.68],
[0.64,	0.35,	0.92,	0.42,	0.70,	0.76,	0.73,	0.35,	0.32,	0.35,	0.91,	0.40,	0.56,	0.73,	0.81,	0.68,	1.00]
]

#18
over_acc_18 = [
[1.00,	0.35,	0.63,	0.40,	0.75,	0.56,	0.53,	0.36,	0.29,	0.37,	0.59,	0.39,	0.67,	0.48,	0.50,	0.65,	0.60],
[0.35,	1.00,	0.32,	0.39,	0.33,	0.35,	0.32,	0.29,	0.30,	0.41,	0.33,	0.43,	0.31,	0.29,	0.33,	0.32,	0.32],
[0.63,	0.32,	1.00,	0.42,	0.69,	0.71,	0.70,	0.37,	0.28,	0.33,	0.89,	0.37,	0.53,	0.71,	0.75,	0.67,	0.92],
[0.40,	0.39,	0.42,	1.00,	0.40,	0.40,	0.43,	0.42,	0.37,	0.36,	0.43,	0.42,	0.37,	0.41,	0.41,	0.37,	0.41],
[0.75,	0.33,	0.69,	0.40,	1.00,	0.60,	0.57,	0.35,	0.28,	0.34,	0.65,	0.40,	0.67,	0.53,	0.55,	0.70,	0.66],
[0.56,	0.35,	0.71,	0.40,	0.60,	1.00,	0.62,	0.34,	0.28,	0.35,	0.71,	0.37,	0.48,	0.62,	0.66,	0.58,	0.71],
[0.53,	0.32,	0.70,	0.43,	0.57,	0.62,	1.00,	0.44,	0.31,	0.32,	0.71,	0.37,	0.48,	0.66,	0.68,	0.57,	0.70],
[0.36,	0.29,	0.37,	0.42,	0.35,	0.34,	0.44,	1.00,	0.33,	0.32,	0.39,	0.37,	0.33,	0.40,	0.39,	0.34,	0.36],
[0.29,	0.30,	0.28,	0.37,	0.28,	0.28,	0.31,	0.33,	1.00,	0.32,	0.29,	0.32,	0.27,	0.27,	0.27,	0.28,	0.28],
[0.37,	0.41,	0.33,	0.36,	0.34,	0.35,	0.32,	0.32,	0.32,	1.00,	0.34,	0.38,	0.32,	0.32,	0.32,	0.34,	0.32],
[0.59,	0.33,	0.89,	0.43,	0.65,	0.71,	0.71,	0.39,	0.29,	0.34,	1.00,	0.38,	0.50,	0.73,	0.79,	0.65,	0.90],
[0.39,	0.43,	0.37,	0.42,	0.40,	0.37,	0.37,	0.37,	0.32,	0.38,	0.38,	1.00,	0.40,	0.36,	0.38,	0.41,	0.37],
[0.67,	0.31,	0.53,	0.37,	0.67,	0.48,	0.48,	0.33,	0.27,	0.32,	0.50,	0.40,	1.00,	0.42,	0.43,	0.62,	0.52],
[0.48,	0.29,	0.71,	0.41,	0.53,	0.62,	0.66,	0.40,	0.27,	0.32,	0.73,	0.36,	0.42,	1.00,	0.77,	0.55,	0.72],
[0.50,	0.33,	0.75,	0.41,	0.55,	0.66,	0.68,	0.39,	0.27,	0.32,	0.79,	0.38,	0.43,	0.77,	1.00,	0.57,	0.77],
[0.65,	0.32,	0.67,	0.37,	0.70,	0.58,	0.57,	0.34,	0.28,	0.34,	0.65,	0.41,	0.62,	0.55,	0.57,	1.00,	0.67],
[0.60,	0.32,	0.92,	0.41,	0.66,	0.71,	0.70,	0.36,	0.28,	0.32,	0.90,	0.37,	0.52,	0.72,	0.77,	0.67,	1.00]
]

#21
over_acc_21 = [
[1.00,	0.43,	0.65,	0.46,	0.72,	0.59,	0.50,	0.40,	0.35,	0.39,	0.61,	0.46,	0.64,	0.54,	0.57,	0.65,	0.63],
[0.43,	1.00,	0.36,	0.45,	0.39,	0.40,	0.39,	0.36,	0.37,	0.42,	0.36,	0.47,	0.38,	0.35,	0.37,	0.37,	0.35],
[0.65,	0.36,	1.00,	0.46,	0.71,	0.71,	0.57,	0.40,	0.30,	0.35,	0.82,	0.41,	0.58,	0.72,	0.76,	0.69,	0.89],
[0.46,	0.45,	0.46,	1.00,	0.44,	0.45,	0.45,	0.43,	0.38,	0.40,	0.45,	0.43,	0.42,	0.44,	0.45,	0.41,	0.43],
[0.72,	0.39,	0.71,	0.44,	1.00,	0.64,	0.51,	0.39,	0.32,	0.37,	0.65,	0.44,	0.66,	0.59,	0.61,	0.70,	0.69],
[0.59,	0.40,	0.71,	0.45,	0.64,	1.00,	0.53,	0.38,	0.31,	0.38,	0.68,	0.42,	0.54,	0.65,	0.67,	0.62,	0.72],
[0.50,	0.39,	0.57,	0.45,	0.51,	0.53,	1.00,	0.57,	0.42,	0.36,	0.57,	0.42,	0.45,	0.57,	0.59,	0.50,	0.57],
[0.40,	0.36,	0.40,	0.43,	0.39,	0.38,	0.57,	1.00,	0.42,	0.34,	0.41,	0.38,	0.36,	0.43,	0.43,	0.37,	0.39],
[0.35,	0.37,	0.30,	0.38,	0.32,	0.31,	0.42,	0.42,	1.00,	0.35,	0.30,	0.37,	0.33,	0.29,	0.28,	0.32,	0.29],
[0.39,	0.42,	0.35,	0.40,	0.37,	0.38,	0.36,	0.34,	0.35,	1.00,	0.40,	0.40,	0.36,	0.35,	0.36,	0.36,	0.34],
[0.61,	0.36,	0.82,	0.45,	0.65,	0.68,	0.57,	0.41,	0.30,	0.40,	1.00,	0.41,	0.54,	0.73,	0.77,	0.64,	0.83],
[0.46,	0.47,	0.41,	0.43,	0.44,	0.42,	0.42,	0.38,	0.37,	0.40,	0.41,	1.00,	0.48,	0.40,	0.42,	0.44,	0.40],
[0.64,	0.38,	0.58,	0.42,	0.66,	0.54,	0.45,	0.36,	0.33,	0.36,	0.54,	0.48,	1.00,	0.50,	0.51,	0.64,	0.56],
[0.54,	0.35,	0.72,	0.44,	0.59,	0.65,	0.57,	0.43,	0.29,	0.35,	0.73,	0.40,	0.50,	1.00,	0.78,	0.60,	0.74],
[0.57,	0.37,	0.76,	0.45,	0.61,	0.67,	0.59,	0.43,	0.28,	0.36,	0.77,	0.42,	0.51,	0.78,	1.00,	0.61,	0.79],
[0.65,	0.37,	0.69,	0.41,	0.70,	0.62,	0.50,	0.37,	0.32,	0.36,	0.64,	0.44,	0.64,	0.60,	0.61,	1.00,	0.69],
[0.63,	0.35,	0.89,	0.43,	0.69,	0.72,	0.57,	0.39,	0.29,	0.34,	0.83,	0.40,	0.56,	0.74,	0.79,	0.69,	1.00]
]

#all
over_acc_all = [
[1.00,	0.44,	0.67,	0.45,	0.81,	0.62,	0.56,	0.44,	0.37,	0.47,	0.64,	0.49,	0.77,	0.54,	0.60,	0.70,	0.66],
[0.44,	1.00,	0.40,	0.45,	0.42,	0.42,	0.41,	0.43,	0.40,	0.52,	0.39,	0.51,	0.44,	0.37,	0.39,	0.42,	0.38],
[0.67,	0.40,	1.00,	0.46,	0.71,	0.76,	0.70,	0.42,	0.35,	0.40,	0.89,	0.44,	0.60,	0.72,	0.79,	0.71,	0.91],
[0.45,	0.45,	0.46,	1.00,	0.44,	0.45,	0.48,	0.48,	0.44,	0.42,	0.45,	0.48,	0.44,	0.44,	0.43,	0.43,	0.43],
[0.81,	0.42,	0.71,	0.44,	1.00,	0.64,	0.58,	0.42,	0.35,	0.43,	0.68,	0.47,	0.75,	0.57,	0.63,	0.72,	0.71],
[0.62,	0.42,	0.76,	0.45,	0.64,	1.00,	0.65,	0.42,	0.36,	0.42,	0.75,	0.45,	0.56,	0.68,	0.70,	0.67,	0.75],
[0.56,	0.41,	0.70,	0.48,	0.58,	0.65,	1.00,	0.50,	0.39,	0.40,	0.71,	0.44,	0.52,	0.68,	0.70,	0.58,	0.69],
[0.44,	0.43,	0.42,	0.48,	0.42,	0.42,	0.50,	1.00,	0.44,	0.44,	0.42,	0.48,	0.45,	0.45,	0.42,	0.44,	0.40],
[0.37,	0.40,	0.35,	0.44,	0.35,	0.36,	0.39,	0.44,	1.00,	0.40,	0.34,	0.42,	0.37,	0.34,	0.32,	0.37,	0.33],
[0.47,	0.52,	0.40,	0.42,	0.43,	0.42,	0.40,	0.44,	0.40,	1.00,	0.41,	0.49,	0.47,	0.38,	0.39,	0.44,	0.39],
[0.64,	0.39,	0.89,	0.45,	0.68,	0.75,	0.71,	0.42,	0.34,	0.41,	1.00,	0.44,	0.57,	0.74,	0.81,	0.68,	0.89],
[0.49,	0.51,	0.44,	0.48,	0.47,	0.45,	0.44,	0.48,	0.42,	0.49,	0.44,	1.00,	0.52,	0.43,	0.43,	0.50,	0.42],
[0.77,	0.44,	0.60,	0.44,	0.75,	0.56,	0.52,	0.45,	0.37,	0.47,	0.57,	0.52,	1.00,	0.50,	0.54,	0.67,	0.59],
[0.54,	0.37,	0.72,	0.44,	0.57,	0.68,	0.68,	0.45,	0.34,	0.38,	0.74,	0.43,	0.50,	1.00,	0.77,	0.61,	0.73],
[0.60,	0.39,	0.79,	0.43,	0.63,	0.70,	0.70,	0.42,	0.32,	0.39,	0.81,	0.43,	0.54,	0.77,	1.00,	0.62,	0.80],
[0.70,	0.42,	0.71,	0.43,	0.72,	0.67,	0.58,	0.44,	0.37,	0.44,	0.68,	0.50,	0.67,	0.61,	0.62,	1.00,	0.69],
[0.66,	0.38,	0.91,	0.43,	0.71,	0.75,	0.69,	0.40,	0.33,	0.39,	0.89,	0.42,	0.59,	0.73,	0.80,	0.69,	1.00]
]

over_acc_0 = torch.tensor(over_acc_0)
over_acc_3 = torch.tensor(over_acc_3)
over_acc_6 = torch.tensor(over_acc_6)
over_acc_9 = torch.tensor(over_acc_9)
over_acc_12 = torch.tensor(over_acc_12)
over_acc_15 = torch.tensor(over_acc_15)
over_acc_18 = torch.tensor(over_acc_18)
over_acc_21 = torch.tensor(over_acc_21)
over_acc_all = torch.tensor(over_acc_all)


#################################################
#################################################
#################################################
#################################################

#enc
#enc_avg
enc_acc = [
[1.0000,	0.0047,	0.0104,	0.0080,	0.0106,	0.0037,	0.0038,	0.0039,	0.0035,	0.0048,	0.0081,	0.0041,	0.0083,	0.0042,	0.0036,	0.0047,	0.0095],
[0.0047,	1.0000,	0.0047,	0.0044,	0.0048,	0.0031,	0.0031,	0.0032,	0.0029,	0.0036,	0.0045,	0.0033,	0.0045,	0.0033,	0.0030,	0.0036,	0.0046],
[0.0104,	0.0047,	1.0000,	0.0082,	0.0111,	0.0037,	0.0039,	0.0039,	0.0035,	0.0049,	0.0084,	0.0041,	0.0085,	0.0042,	0.0036,	0.0048,	0.0097],
[0.0080,	0.0044,	0.0082,	1.0000,	0.0083,	0.0036,	0.0037,	0.0038,	0.0034,	0.0045,	0.0070,	0.0039,	0.0070,	0.0040,	0.0035,	0.0045,	0.0076],
[0.0106,	0.0048,	0.0111,	0.0083,	1.0000,	0.0038,	0.0039,	0.0039,	0.0035,	0.0049,	0.0085,	0.0041,	0.0086,	0.0042,	0.0036,	0.0048,	0.0099],
[0.0037,	0.0031,	0.0037,	0.0036,	0.0038,	1.0000,	0.0028,	0.0028,	0.0027,	0.0031,	0.0036,	0.0029,	0.0036,	0.0029,	0.0027,	0.0031,	0.0037],
[0.0038,	0.0031,	0.0039,	0.0037,	0.0039,	0.0028,	1.0000,	0.0029,	0.0027,	0.0032,	0.0037,	0.0030,	0.0037,	0.0030,	0.0028,	0.0032,	0.0038],
[0.0039,	0.0032,	0.0039,	0.0038,	0.0039,	0.0028,	0.0029,	1.0000,	0.0027,	0.0032,	0.0038,	0.0030,	0.0038,	0.0030,	0.0028,	0.0032,	0.0039],
[0.0035,	0.0029,	0.0035,	0.0034,	0.0035,	0.0027,	0.0027,	0.0027,	1.0000,	0.0030,	0.0034,	0.0028,	0.0034,	0.0028,	0.0026,	0.0030,	0.0035],
[0.0048,	0.0036,	0.0049,	0.0045,	0.0049,	0.0031,	0.0032,	0.0032,	0.0030,	1.0000,	0.0046,	0.0033,	0.0046,	0.0034,	0.0030,	0.0036,	0.0048],
[0.0081,	0.0045,	0.0084,	0.0070,	0.0085,	0.0036,	0.0037,	0.0038,	0.0034,	0.0046,	1.0000,	0.0040,	0.0071,	0.0040,	0.0035,	0.0045,	0.0078],
[0.0041,	0.0033,	0.0041,	0.0039,	0.0041,	0.0029,	0.0030,	0.0030,	0.0028,	0.0033,	0.0040,	1.0000,	0.0040,	0.0031,	0.0029,	0.0033,	0.0041],
[0.0083,	0.0045,	0.0085,	0.0070,	0.0086,	0.0036,	0.0037,	0.0038,	0.0034,	0.0046,	0.0071,	0.0040,	1.0000,	0.0040,	0.0035,	0.0045,	0.0079],
[0.0042,	0.0033,	0.0042,	0.0040,	0.0042,	0.0029,	0.0030,	0.0030,	0.0028,	0.0034,	0.0040,	0.0031,	0.0040,	1.0000,	0.0029,	0.0033,	0.0041],
[0.0036,	0.0030,	0.0036,	0.0035,	0.0036,	0.0027,	0.0028,	0.0028,	0.0026,	0.0030,	0.0035,	0.0029,	0.0035,	0.0029,	1.0000,	0.0030,	0.0036],
[0.0047,	0.0036,	0.0048,	0.0045,	0.0048,	0.0031,	0.0032,	0.0032,	0.0030,	0.0036,	0.0045,	0.0033,	0.0045,	0.0033,	0.0030,	1.0000,	0.0047],
[0.0095,	0.0046,	0.0097,	0.0076,	0.0099,	0.0037,	0.0038,	0.0039,	0.0035,	0.0048,	0.0078,	0.0041,	0.0079,	0.0041,	0.0036,	0.0047,	1.0000]
]

enc_acc_avg = [
[0.0979,	0.0452,	0.0966,	0.0755,	0.0981,	0.0360,	0.0372,	0.0378,	0.0338,	0.0462,	0.0769,	0.0397,	0.0776,	0.0405,	0.0351,	0.0458,	0.0884],
[0.0452,	0.0354,	0.0455,	0.0428,	0.0458,	0.0299,	0.0305,	0.0309,	0.0286,	0.0349,	0.0430,	0.0318,	0.0431,	0.0322,	0.0292,	0.0346,	0.0446],
[0.0966,	0.0455,	0.1020,	0.0770,	0.1016,	0.0363,	0.0374,	0.0380,	0.0339,	0.0468,	0.0787,	0.0399,	0.0795,	0.0408,	0.0352,	0.0462,	0.0908],
[0.0755,	0.0428,	0.0770,	0.0674,	0.0779,	0.0349,	0.0360,	0.0365,	0.0329,	0.0438,	0.0661,	0.0380,	0.0665,	0.0389,	0.0340,	0.0432,	0.0724],
[0.0981,	0.0458,	0.1016,	0.0779,	0.1073,	0.0364,	0.0374,	0.0381,	0.0340,	0.0469,	0.0797,	0.0399,	0.0801,	0.0410,	0.0353,	0.0464,	0.0922],
[0.0360,	0.0299,	0.0363,	0.0349,	0.0364,	0.0274,	0.0273,	0.0275,	0.0259,	0.0303,	0.0350,	0.0282,	0.0351,	0.0285,	0.0263,	0.0300,	0.0358],
[0.0372,	0.0305,	0.0374,	0.0360,	0.0374,	0.0273,	0.0288,	0.0283,	0.0267,	0.0308,	0.0360,	0.0289,	0.0361,	0.0290,	0.0270,	0.0307,	0.0368],
[0.0378,	0.0309,	0.0380,	0.0365,	0.0381,	0.0275,	0.0283,	0.0291,	0.0267,	0.0312,	0.0366,	0.0290,	0.0366,	0.0294,	0.0271,	0.0310,	0.0374],
[0.0338,	0.0286,	0.0339,	0.0329,	0.0340,	0.0259,	0.0267,	0.0267,	0.0260,	0.0289,	0.0329,	0.0272,	0.0330,	0.0274,	0.0256,	0.0287,	0.0335],
[0.0462,	0.0349,	0.0468,	0.0438,	0.0469,	0.0303,	0.0308,	0.0312,	0.0289,	0.0364,	0.0441,	0.0322,	0.0442,	0.0327,	0.0295,	0.0351,	0.0457],
[0.0769,	0.0430,	0.0787,	0.0661,	0.0797,	0.0350,	0.0360,	0.0366,	0.0329,	0.0441,	0.0687,	0.0382,	0.0676,	0.0391,	0.0340,	0.0435,	0.0742],
[0.0397,	0.0318,	0.0399,	0.0380,	0.0399,	0.0282,	0.0289,	0.0290,	0.0272,	0.0322,	0.0382,	0.0307,	0.0384,	0.0300,	0.0277,	0.0319,	0.0392],
[0.0776,	0.0431,	0.0795,	0.0665,	0.0801,	0.0351,	0.0361,	0.0366,	0.0330,	0.0442,	0.0676,	0.0384,	0.0699,	0.0390,	0.0341,	0.0437,	0.0746],
[0.0405,	0.0322,	0.0408,	0.0389,	0.0410,	0.0285,	0.0290,	0.0294,	0.0274,	0.0327,	0.0391,	0.0300,	0.0390,	0.0313,	0.0280,	0.0325,	0.0402],
[0.0351,	0.0292,	0.0352,	0.0340,	0.0353,	0.0263,	0.0270,	0.0271,	0.0256,	0.0295,	0.0340,	0.0277,	0.0341,	0.0280,	0.0266,	0.0295,	0.0348],
[0.0458,	0.0346,	0.0462,	0.0432,	0.0464,	0.0300,	0.0307,	0.0310,	0.0287,	0.0351,	0.0435,	0.0319,	0.0437,	0.0325,	0.0295,	0.0355,	0.0452],
[0.0884,	0.0446,	0.0908,	0.0724,	0.0922,	0.0358,	0.0368,	0.0374,	0.0335,	0.0457,	0.0742,	0.0392,	0.0746,	0.0402,	0.0348,	0.0452,	0.0861]
]


enc_acc = torch.tensor(enc_acc)
enc_acc_avg = torch.tensor(enc_acc_avg)

#################################################
#################################################
#################################################
#################################################

#cos
#cos_avg
cos_acc = [
[1.0000,	0.0138,	0.0295,	0.0364,	0.0282,	0.0088,	0.0266,	0.0180,	0.0271,	0.0051,	0.0115,	0.0206,	0.0151,	0.0073,	0.0202,	0.0113,	0.0166],
[0.0138,	1.0000,	0.0168,	0.0235,	0.0216,	0.0188,	0.0251,	0.0291,	0.0275,	0.0258,	0.0159,	0.0165,	0.0185,	0.0239,	0.0179,	0.0177,	0.0114],
[0.0295,	0.0168,	1.0000,	0.0395,	0.0302,	0.0138,	0.0325,	0.0215,	0.0228,	0.0209,	0.0187,	0.0253,	0.0303,	0.0101,	0.0181,	0.0184,	0.0107],
[0.0364,	0.0235,	0.0395,	1.0000,	0.0471,	0.0220,	0.0452,	0.0384,	0.0482,	0.0240,	0.0317,	0.0328,	0.0265,	0.0227,	0.0264,	0.0214,	0.0120],
[0.0282,	0.0216,	0.0302,	0.0471,	1.0000,	0.0175,	0.0262,	0.0252,	0.0264,	0.0209,	0.0190,	0.0133,	0.0219,	0.0192,	0.0110,	0.0223,	0.0080],
[0.0088,	0.0188,	0.0138,	0.0220,	0.0175,	1.0000,	0.0229,	0.0240,	0.0298,	0.0236,	0.0170,	0.0181,	0.0147,	0.0235,	0.0135,	0.0128,	0.0085],
[0.0266,	0.0251,	0.0325,	0.0452,	0.0262,	0.0229,	1.0000,	0.0546,	0.0669,	0.0241,	0.0321,	0.0419,	0.0368,	0.0258,	0.0352,	0.0291,	0.0150],
[0.0180,	0.0291,	0.0215,	0.0384,	0.0252,	0.0240,	0.0546,	1.0000,	0.0475,	0.0242,	0.0230,	0.0311,	0.0191,	0.0310,	0.0286,	0.0288,	0.0132],
[0.0271,	0.0275,	0.0228,	0.0482,	0.0264,	0.0298,	0.0669,	0.0475,	1.0000,	0.0243,	0.0229,	0.0393,	0.0250,	0.0261,	0.0315,	0.0280,	0.0183],
[0.0051,	0.0258,	0.0209,	0.0240,	0.0209,	0.0236,	0.0241,	0.0242,	0.0243,	1.0000,	0.0251,	0.0268,	0.0234,	0.0248,	0.0144,	0.0205,	0.0124],
[0.0115,	0.0159,	0.0187,	0.0317,	0.0190,	0.0170,	0.0321,	0.0230,	0.0229,	0.0251,	1.0000,	0.0215,	0.0169,	0.0161,	0.0162,	0.0145,	0.0108],
[0.0206,	0.0165,	0.0253,	0.0328,	0.0133,	0.0181,	0.0419,	0.0311,	0.0393,	0.0268,	0.0215,	1.0000,	0.0297,	0.0172,	0.0291,	0.0211,	0.0133],
[0.0151,	0.0185,	0.0303,	0.0265,	0.0219,	0.0147,	0.0368,	0.0191,	0.0250,	0.0234,	0.0169,	0.0297,	1.0000,	0.0111,	0.0163,	0.0167,	0.0057],
[0.0073,	0.0239,	0.0101,	0.0227,	0.0192,	0.0235,	0.0258,	0.0310,	0.0261,	0.0248,	0.0161,	0.0172,	0.0111,	1.0000,	0.0183,	0.0214,	0.0148],
[0.0202,	0.0179,	0.0181,	0.0264,	0.0110,	0.0135,	0.0352,	0.0286,	0.0315,	0.0144,	0.0162,	0.0291,	0.0163,	0.0183,	1.0000,	0.0250,	0.0171],
[0.0113,	0.0177,	0.0184,	0.0214,	0.0223,	0.0128,	0.0291,	0.0288,	0.0280,	0.0205,	0.0145,	0.0211,	0.0167,	0.0214,	0.0250,	1.0000,	0.0171],
[0.0166,	0.0114,	0.0107,	0.0120,	0.0080,	0.0085,	0.0150,	0.0132,	0.0183,	0.0124,	0.0108,	0.0133,	0.0057,	0.0148,	0.0171,	0.0171,	1.0000]
]

cos_acc_avg = [
[0.1183,	0.0153,	0.0296,	0.0376,	0.0276,	0.0013,	0.0266,	0.0194,	0.0256,	0.0058,	0.0109,	0.0182,	0.0162,	0.0067,	0.0180,	0.0079,	0.0138],
[0.0153,	0.0688,	0.0136,	0.0233,	0.0231,	0.0198,	0.0266,	0.0267,	0.0272,	0.0228,	0.0147,	0.0195,	0.0142,	0.0201,	0.0137,	0.0177,	0.0111],
[0.0296,	0.0136,	0.0620,	0.0352,	0.0253,	0.0111,	0.0247,	0.0172,	0.0230,	0.0168,	0.0138,	0.0201,	0.0231,	0.0085,	0.0145,	0.0140,	0.0079],
[0.0376,	0.0233,	0.0352,	0.0979,	0.0398,	0.0203,	0.0391,	0.0327,	0.0395,	0.0233,	0.0233,	0.0238,	0.0249,	0.0217,	0.0202,	0.0164,	0.0143],
[0.0276,	0.0231,	0.0253,	0.0398,	0.0949,	0.0150,	0.0262,	0.0241,	0.0259,	0.0188,	0.0195,	0.0144,	0.0155,	0.0185,	0.0127,	0.0195,	0.0083],
[0.0013,	0.0198,	0.0111,	0.0203,	0.0150,	0.0487,	0.0205,	0.0224,	0.0237,	0.0214,	0.0146,	0.0173,	0.0133,	0.0217,	0.0114,	0.0145,	0.0053],
[0.0266,	0.0266,	0.0247,	0.0391,	0.0262,	0.0205,	0.0929,	0.0446,	0.0588,	0.0208,	0.0228,	0.0374,	0.0269,	0.0265,	0.0321,	0.0245,	0.0135],
[0.0194,	0.0267,	0.0172,	0.0327,	0.0241,	0.0224,	0.0446,	0.0713,	0.0422,	0.0233,	0.0206,	0.0260,	0.0179,	0.0297,	0.0218,	0.0211,	0.0125],
[0.0256,	0.0272,	0.0230,	0.0395,	0.0259,	0.0237,	0.0588,	0.0422,	0.0896,	0.0235,	0.0219,	0.0354,	0.0256,	0.0269,	0.0282,	0.0244,	0.0137],
[0.0058,	0.0228,	0.0168,	0.0233,	0.0188,	0.0214,	0.0208,	0.0233,	0.0235,	0.0667,	0.0204,	0.0210,	0.0190,	0.0223,	0.0110,	0.0156,	0.0098],
[0.0109,	0.0147,	0.0138,	0.0233,	0.0195,	0.0146,	0.0228,	0.0206,	0.0219,	0.0204,	0.0523,	0.0169,	0.0146,	0.0199,	0.0116,	0.0119,	0.0087],
[0.0182,	0.0195,	0.0201,	0.0238,	0.0144,	0.0173,	0.0374,	0.0260,	0.0354,	0.0210,	0.0169,	0.0757,	0.0290,	0.0143,	0.0218,	0.0175,	0.0091],
[0.0162,	0.0142,	0.0231,	0.0249,	0.0155,	0.0133,	0.0269,	0.0179,	0.0256,	0.0190,	0.0146,	0.0290,	0.0614,	0.0096,	0.0144,	0.0139,	0.0064],
[0.0067,	0.0201,	0.0085,	0.0217,	0.0185,	0.0217,	0.0265,	0.0297,	0.0269,	0.0223,	0.0199,	0.0143,	0.0096,	0.0615,	0.0182,	0.0195,	0.0136],
[0.0180,	0.0137,	0.0145,	0.0202,	0.0127,	0.0114,	0.0321,	0.0218,	0.0282,	0.0110,	0.0116,	0.0218,	0.0144,	0.0182,	0.0539,	0.0211,	0.0149],
[0.0079,	0.0177,	0.0140,	0.0164,	0.0195,	0.0145,	0.0245,	0.0211,	0.0244,	0.0156,	0.0119,	0.0175,	0.0139,	0.0195,	0.0211,	0.0449,	0.0112],
[0.0138,	0.0111,	0.0079,	0.0143,	0.0083,	0.0053,	0.0135,	0.0125,	0.0137,	0.0098,	0.0087,	0.0091,	0.0064,	0.0136,	0.0149,	0.0112,	0.0479]
]

cos_acc = torch.tensor(cos_acc)
cos_acc_avg = torch.tensor(cos_acc_avg)



#higher the better
#t5-xxl
task_acc = [
[96.5064,	93.149,	60.625,	76.3787,	95.8333,	47.2278,	32.4296,	49.3331,	32.2202,	50.3348,	49.9628,	60.0634,	38.2813,	0,	0.2,	0.000275,	0],
[80.8013,	97.3558,	68.125,	77.8493,	51.5625,	50.3024,	31.8398,	52.0579,	32.8738,	50.8371,	51.7485,	40.2882,	66.4063,	0,	0,	0.00226,	0],
[87.0913,	83.774,	76.5625,	78.9522,	81.25,	54.7883,	32.9988,	50.5145,	33.3333,	49.3304,	50.2604,	36.8512,	62.5,	0,	0,	0.000464,	0.00169],
[87.1474,	89.9038,	77.5,	88.0515,	79.6875,	55.8972,	32.8022,	50.3239,	30.8517,	49.4699,	52.4554,	37.7377,	67.1875,	0,	0,	0.000677,	0.00199],
[96.1538,	89.0625,	62.3438,	76.4706,	97.9167,	49.5464,	34.2301,	50.7241,	34.4056,	54.0737,	54.6875,	49.5246,	44.7917,	0.1,	0.2,	0.000346,	0],
[92.1715,	89.7837,	76.25,	79.8713,	82.2917,	72.4798,	30.3084,	50.6669,	34.0584,	49.9163,	51.4881,	40.5111,	66.1458,	0,	0,	0.00273,	0],
[62.9247,	78.6058,	45.9375,	39.5221,	51.5625,	31.0988,	90.5008,	77.2104,	91.2786,	49.6652,	50.0372,	36.8017,	67.7083,	1,	0.3,	1.1,	0.00251],
[59.9776,	50.9615,	53.4375,	64.614,	51.0417,	40.877,	53.1664,	95.1982,	59.7222,	49.6652,	50.0372,	36.8017,	67.7083,	0.6,	0.2,	0.4,	0.00324],
[61.5,	64.6635,	13.4375,	17.3713,	51.5625,	15.625,	86.7239,	72.1799,	93.3926,	49.8047,	50.0372,	63.2082,	32.2917,	0.4,	0.2,	0.3,	0.00237],
[50.6731,	58.2933,	31.5625,	36.9485,	51.5625,	21.8246,	33.7748,	52.8773,	33.3538,	87.0257,	68.4896,	56.9681,	57.8125,	0,	0,	0.000285,	0.00203],
[49.6554,	49.0385,	19.8438,	17.0037,	51.5625,	39.9698,	39.8075,	49.7332,	38.2864,	50.3348,	92.4851,	36.8017,	67.7083,	0,	0,	0.000276,	0],
[49.6554,	49.399,	19.6875,	17.6471,	51.5625,	16.129,	32.8332,	50.6669,	33.3742,	50.3348,	49.9628,	90.048,	76.3021,	1.1,	0,	0.000406,	0],
[49.6715,	49.0385,	21.0938,	17.9228,	51.5625,	15.5746,	44.4123,	53.7348,	45.1185,	50.3069,	49.9628,	76.0499,	98.4375,	0,	0,	0.000332,	0],
[70.7212,	80.0481,	52.8125,	64.4301,	58.3333,	45.4637,	35.7512,	50.8194,	35.5494,	50.3906,	53.869,	43.5123,	60.9375,	56.5147,	0.5,	2.656,	1.3539],
[70.1,	73.3173,	47.8125,	41.1765,	51.5625,	39.7177,	37.7897,	54.9352,	33.5172,	48.9955,	57.6637,	45.6022,	49.4792,	5.0355,	7.7348,	1.7,	0.0012],
[60.1,	73.6,	19.8438,	17.0037,	51.5625,	15.5242,	35.3891,	49.3331,	33.8133,	49.6652,	50.0372,	63.1983,	32.2917,	2.7458,	0.4,	13.2165,	1.9625],
[73.4,	75.1,	51.7188,	65.7169,	50,	41.0786,	32.916,	50.7241,	33.3129,	49.6652,	50,	38.2874,	61.1979,	3.8669,	0.4495,	7.2283,	19.2979]
]



task_acc = torch.tensor(task_acc)







cos = torch.nn.CosineSimilarity(dim=0)

num_ = 17
#num_ = 13

cos_o_list_0 = list()
cos_o_list_3 = list()
cos_o_list_6 = list()
cos_o_list_9 = list()
cos_o_list_12 = list()
cos_o_list_15 = list()
cos_o_list_18 = list()
cos_o_list_21 = list()
cos_o_list_all = list()

cos_e_list = list()
cos_e_list_avg = list()

cos_c_list = list()
cos_c_list_avg = list()


for idx in range(num_):

    o_acc_0 = over_acc_0[:,idx:idx+1].reshape(num_)
    o_acc_3 = over_acc_3[:,idx:idx+1].reshape(num_)
    o_acc_6 = over_acc_6[:,idx:idx+1].reshape(num_)
    o_acc_9 = over_acc_9[:,idx:idx+1].reshape(num_)
    o_acc_12 = over_acc_12[:,idx:idx+1].reshape(num_)
    o_acc_15 = over_acc_15[:,idx:idx+1].reshape(num_)
    o_acc_18 = over_acc_18[:,idx:idx+1].reshape(num_)
    o_acc_21 = over_acc_21[:,idx:idx+1].reshape(num_)
    o_acc_all = over_acc_all[:,idx:idx+1].reshape(num_)
    o_acc_0 = torch.tensor(o_acc_0).type(torch.DoubleTensor)
    o_acc_3 = torch.tensor(o_acc_3).type(torch.DoubleTensor)
    o_acc_6 = torch.tensor(o_acc_6).type(torch.DoubleTensor)
    o_acc_9 = torch.tensor(o_acc_9).type(torch.DoubleTensor)
    o_acc_12 = torch.tensor(o_acc_12).type(torch.DoubleTensor)
    o_acc_15 = torch.tensor(o_acc_15).type(torch.DoubleTensor)
    o_acc_18 = torch.tensor(o_acc_18).type(torch.DoubleTensor)
    o_acc_21 = torch.tensor(o_acc_21).type(torch.DoubleTensor)
    o_acc_all = torch.tensor(o_acc_all).type(torch.DoubleTensor)


    e_acc = enc_acc[:,idx:idx+1].reshape(num_)
    e_acc_avg = enc_acc_avg[:,idx:idx+1].reshape(num_)
    e_acc = torch.tensor(e_acc).type(torch.DoubleTensor)
    e_acc_avg = torch.tensor(e_acc_avg).type(torch.DoubleTensor)
    e_acc = (e_acc).type(torch.DoubleTensor)
    e_acc_avg = (e_acc_avg).type(torch.DoubleTensor)


    c_acc = cos_acc[:,idx:idx+1].reshape(num_)
    c_acc_avg = cos_acc_avg[:,idx:idx+1].reshape(num_)
    c_acc = torch.tensor(c_acc).type(torch.DoubleTensor)
    c_acc_avg = torch.tensor(c_acc_avg).type(torch.DoubleTensor)

    t_acc = task_acc[:,idx:idx+1].reshape(num_)
    #t_acc_avg = task_acc_avg[:,idx:idx+1].reshape(num_)
    t_acc = torch.tensor(t_acc).type(torch.DoubleTensor)
    #t_acc_avg = torch.tensor(t_acc_avg).type(torch.DoubleTensor)

    ########################################
    ########################################
    ########################################
    ########################################

    cos_o_0 = spearman_correlation(o_acc_0, t_acc)
    cos_o_3 = spearman_correlation(o_acc_3, t_acc)
    cos_o_6 = spearman_correlation(o_acc_6, t_acc)
    cos_o_9 = spearman_correlation(o_acc_9, t_acc)
    cos_o_12 = spearman_correlation(o_acc_12, t_acc)
    cos_o_15 = spearman_correlation(o_acc_15, t_acc)
    cos_o_18 = spearman_correlation(o_acc_18, t_acc)
    cos_o_21 = spearman_correlation(o_acc_21, t_acc)
    cos_o_all = spearman_correlation(o_acc_all, t_acc)
    cos_o_list_0.append(cos_o_0)
    cos_o_list_3.append(cos_o_3)
    cos_o_list_6.append(cos_o_6)
    cos_o_list_9.append(cos_o_9)
    cos_o_list_12.append(cos_o_12)
    cos_o_list_15.append(cos_o_15)
    cos_o_list_18.append(cos_o_18)
    cos_o_list_21.append(cos_o_21)
    cos_o_list_all.append(cos_o_all)


    cos_e = spearman_correlation(e_acc, t_acc)
    cos_e_avg = spearman_correlation(e_acc_avg, t_acc)
    cos_e_list.append(cos_e)
    cos_e_list_avg.append(cos_e_avg)


    cos_c = spearman_correlation(c_acc, t_acc)
    cos_c_avg = spearman_correlation(c_acc_avg, t_acc)
    cos_c_list.append(cos_c)
    cos_c_list_avg.append(cos_c_avg)


    #print('{:.1f}'.format(float(cos_o*100)),"&",end='\t')

    #print('{:.1f}'.format(float(cos_e*100)),"&",end='\t')
    #print('{:.1f}'.format(float(cos_c*100)),"&",end='\t')

print()
print("====All======")
print("overlap")
for cos_o_0 in cos_o_list_0:
    print('{:.1f}'.format(float(cos_o_0*100)),"&",end='\t')
print("cos_o_0", float((torch.stack(cos_o_list_0).mean())*100))
print("------")
for cos_3 in cos_o_list_3:
    print('{:.1f}'.format(float(cos_3*100)),"&",end='\t')
print("cos_o_3", float((torch.stack(cos_o_list_3).mean())*100))
print("------")
for cos_6 in cos_o_list_6:
    print('{:.1f}'.format(float(cos_6*100)),"&",end='\t')
print("cos_o_6", float((torch.stack(cos_o_list_6).mean())*100))
print("------")
for cos_9 in cos_o_list_9:
    print('{:.1f}'.format(float(cos_9*100)),"&",end='\t')
print("cos_o_9", float((torch.stack(cos_o_list_9).mean())*100))
print("------")
for cos_12 in cos_o_list_12:
    print('{:.1f}'.format(float(cos_12*100)),"&",end='\t')
print("cos_o_12", float((torch.stack(cos_o_list_12).mean())*100))
print("------")
for cos_15 in cos_o_list_15:
    print('{:.1f}'.format(float(cos_15*100)),"&",end='\t')
print("cos_o_15", float((torch.stack(cos_o_list_15).mean())*100))
print("------")
for cos_18 in cos_o_list_18:
    print('{:.1f}'.format(float(cos_18*100)),"&",end='\t')
print("cos_o_18", float((torch.stack(cos_o_list_18).mean())*100))
print("------")
for cos_21 in cos_o_list_21:
    print('{:.1f}'.format(float(cos_21*100)),"&",end='\t')
print("cos_o_21", float((torch.stack(cos_o_list_21).mean())*100))
print("------")
print("------")
for cos_all in cos_o_list_all:
    print('{:.1f}'.format(float(cos_all*100)),"&",end='\t')
print("cos_o_all", float((torch.stack(cos_o_list_all).mean())*100))
print("------")
print("===============")
print("Euc")
for cos_e in cos_e_list:
    print('{:.1f}'.format(float(cos_e*100)),"&",end='\t')
print("Euc_e", float((torch.stack(cos_e_list).mean())*100))
print("------")
for cos_e_avg in cos_e_list_avg:
    print('{:.1f}'.format(float(cos_e_avg*100)),"&",end='\t')
print("Euc_e_avg", float((torch.stack(cos_e_list_avg).mean())*100))
print("------")
print("===============")
print("Cos")
for cos_c in cos_c_list:
    print('{:.1f}'.format(float(cos_c*100)),"&",end='\t')
print("cos_c", float((torch.stack(cos_c_list).mean())*100))
print("------")
for cos_c_avg in cos_c_list_avg:
    print('{:.1f}'.format(float(cos_c_avg*100)),"&",end='\t')
print("cos_c_avg", float((torch.stack(cos_c_list_avg).mean())*100))



==> draw_code/draw_log.py <==
import numpy
from tensorboard.backend.event_processing import event_accumulator
#from tensorboard.backend.event_processing.event_accumulator import EventAccumulator
import os
from numpy import *
import numpy as np
import seaborn as sns
import pandas as pd
# import tkinter
import matplotlib
import matplotlib.pyplot as pltpy
from matplotlib.transforms import Bbox
import argparse

from IPython.core.pylabtools import figsize  # import figsize


def full_extent(ax, pad=0.07):
    """Get the full extent of an axes, including axes labels, tick labels, and
    titles."""
    # For text objects, we need to draw the figure first, otherwise the extents
    # are undefined.
    ax.figure.canvas.draw()
    items = ax.get_xticklabels() + ax.get_yticklabels()
    #    items += [ax, ax.title, ax.xaxis.label, ax.yaxis.label]
    items += [ax, ax.title]
    bbox = Bbox.union([item.get_window_extent() for item in items])

    # return bbox.expanded(1.0 + pad, 1.0 + pad)
    return bbox.expanded(1.0, 1.0 + pad)

if __name__ == '__main__':
    parser = argparse.ArgumentParser()
    parser.add_argument('--used_tensorboard', type=str, help='path of tensorboard to be merged', nargs='+')
    parser.add_argument('--used_legend', type=str, nargs='+')
    parser.add_argument('--plot_to_saved', type=str, help='one of four plot needed to be saved', nargs='+', choices=['1','2','3','4'])
    parser.add_argument('--out_put_path', type=str, default=None)
    parser.add_argument('--max_step', type=int, default=160)
    parser.add_argument('--max_iter_step', type=int)
    parser.add_argument('--legend_position', type=str, help='used in the task deont', default='best')
    parser.add_argument('--task_max', type=float)
    parser.add_argument('--find_surpass_step', default=False, action='store_true')
    parser.add_argument('--epoch_to_step', type=int, default=1)

    args = parser.parse_args()

    os.makedirs(os.path.dirname(args.out_put_path), exist_ok=True)

    if len(args.plot_to_saved) == 4:
        pltpy.rc('font', family='Times New Roman')
        pltpy.rcParams['figure.figsize'] = (12, 9)
        fig, ((plt1, plt2), (plt3, plt4)) = pltpy.subplots(nrows=2, ncols=2)
        fig1, plt5 = pltpy.subplots(nrows=1, ncols=1)

        sns.set()
        log_base_number = 1.0000005


        logdir = [dir_name for dir_name in args.used_tensorboard]

        legend_subScripts = [legend_name for legend_name in args.used_legend]
        # colors = ['#1f77b4', '#ff7f0e', '#2ca02c','#d62728']

        train_loss = []
        train_acc = []
        eval_loss = []
        eval_acc = []
        train_iter = []
        real_legend = []

        for i in range(len(logdir)):
            diri = logdir[i]
            real_legend.append(legend_subScripts[i])
            eventAll = os.listdir(diri)

            step1_appended = []
            step2_appended = []
            step3_appended = []
            step4_appended = []
            step5_appended = []

            for event in eventAll:
                logs1 = []
                logs2 = []
                logs3 = []
                logs4 = []
                logs5 = []
                ea = event_accumulator.EventAccumulator(diri + '/' + event)
                #ea = EventAccumulator(diri + '/' + event)
                ea.Reload()

                for log in ea.scalars.Keys():
                    if 'train' in log and 'iter' not in log:
                        if 'acc' not in log:
                            for ins in ea.scalars.Items(log):
                                step = ins[1]
                                y = ins[2]
                                if step not in step1_appended and step <= args.max_step:
                                    logs1.append([step, y])
                                    step1_appended.append(step)
                            logs1 = np.array(logs1)
                            if len(logs1) != 0:
                                x = logs1[:, 0]
                                y = logs1[:, -1]
                                linei, = plt1.plot(x, y)
                                train_loss.append(linei)
                                print('step:{}, load train_loss successfully'.format(step))
                        elif 'acc' in log:
                            for ins in ea.scalars.Items(log):
                                step = ins[1]
                                y = ins[2]
                                if step not in step2_appended and step <= args.max_step:
                                    logs2.append([step, y])
                                    step2_appended.append(step)
                            logs2 = np.array(logs2)
                            if len(logs2) != 0:
                                x = logs2[:, 0]
                                y = logs2[:, -1]
                                linei, = plt2.plot(x, y)
                                train_acc.append(linei)
                                print('step:{}, load train_acc successfully'.format(step))
                    elif 'eval' in log:
                        if 'acc' not in log:
                            for ins in ea.scalars.Items(log):
                                step = ins[1]
                                y = ins[2]
                                if step not in step3_appended and step <= args.max_step:
                                    logs3.append([step, y])
                                    step3_appended.append(step)
                            logs3 = np.array(logs3)
                            if len(logs3) != 0:
                                x = logs3[:, 0]
                                y = logs3[:, -1]
                                linei, = plt3.plot(x, y)
                                eval_loss.append(linei)
                                print('step:{}, load eval_loss successfully'.format(step))
                        elif 'acc' in log:
                            for ins in ea.scalars.Items(log):
                                step = ins[1]
                                y = ins[2]
                                if step not in step4_appended and step <= args.max_step:
                                    logs4.append([step, y])
                                    step4_appended.append(step)
                            logs4 = np.array(logs4)
                            if len(logs4) != 0:
                                x = logs4[:, 0]
                                y = logs4[:, -1]
                                linei, = plt4.plot(x, y)
                                eval_acc.append(linei)
                                print('step:{}, load eval_acc successfully'.format(step))
                    elif 'iter' in log:
                        for ins in ea.scalars.Items(log):
                            step = ins[1]
                            y = ins[2]
                            if step not in step5_appended and step <= args.max_iter_step:
                                logs5.append([step, y])
                                step5_appended.append(step)
                        logs5 = np.array(logs5)
                        if len(logs5) != 0:
                            x = logs5[:, 0]
                            y = logs5[:, -1]
                            linei, = plt5.plot(x, y)
                            train_iter.append(linei)
                            print('step:{}, load train_iter successfully'.format(step))


        plt1.legend(train_loss,real_legend,loc='best',frameon=False, fontsize=24)
        plt2.legend(train_acc,real_legend,loc='best',frameon=False, fontsize=24)
        plt3.legend(eval_loss,real_legend,loc='best',frameon=False, fontsize=24)
        plt4.legend(eval_acc,real_legend,loc='best',frameon=False, fontsize=24)
        plt5.legend(train_iter, real_legend, loc='best', frameon=False, fontsize=36)


        plt1.set_xlabel('epoch', fontsize=16)
        plt2.set_xlabel('epoch', fontsize=16)
        plt3.set_xlabel('epoch', fontsize=16)
        plt4.set_xlabel('epoch', fontsize=16)
        plt5.set_xlabel('Iteration', fontsize=30)

        plt1.set_ylabel('train_loss', fontsize=16)
        plt2.set_ylabel('train_acc', fontsize=16)
        plt3.set_ylabel('eval_loss', fontsize=16)
        plt4.set_ylabel('eval_acc', fontsize=16)
        #ipywidgetsplt5.set_ylabel('Loss', fontsize=30)

        plt1.tick_params(labelsize=20)
        plt2.tick_params(labelsize=20)
        plt3.tick_params(labelsize=20)
        plt4.tick_params(labelsize=20)
        plt5.tick_params(labelsize=20)

        if args.out_put_path is not None:
            fig.savefig(args.out_put_path, bbox_inches='tight')
            fig1.savefig('train_iter' + args.out_put_path, bbox_inches='tight')
        else:
            print('we do not save figure')

    elif len(args.plot_to_saved) == 1:

        pltpy.rc('font', family='Times New Roman')
        # pltpy.rcParams['figure.figsize'] = (12, 9)
        plot_num = args.plot_to_saved[0]
        fig, plt = pltpy.subplots(nrows=1, ncols=1)


        if plot_num == '1':
            logdir = [dir_name for dir_name in args.used_tensorboard]

            legend_subScripts = [legend_name for legend_name in args.used_legend]
            # colors = ['#1f77b4', '#ff7f0e', '#2ca02c','#d62728']

            train_loss = []
            real_legend = []
            #print(logdir)
            #print("===")
            #exit()
            for i in range(len(logdir)):

                #if i > 0:
                #    break

                #print("====")
                #print(logdir)

                diri = logdir[i]
                real_legend.append(legend_subScripts[i])
                #events.out.tfevents.1639032867.node1
                eventAll = os.listdir(diri)
                #print(eventAll)
                eventAll_dict = {l:int(l.split(".")[3]) for l in eventAll}
                eventAll = sorted(eventAll_dict, key=eventAll_dict.get, reverse=False)
                #print(eventAll)
                #exit()




                step1_appended = []
                logs1 = []

                for event in eventAll:
                    ea = event_accumulator.EventAccumulator(diri + '/' + event)
                    #ea = EventAccumulator(diri + '/' + event)
                    ea.Reload()

                    for log in ea.scalars.Keys():
                        if 'train' in log and 'iter' not in log and 'acc' not in log:
                            for ins in ea.scalars.Items(log):
                                step = ins[1]
                                #step = int(ins[1])*int(args.epoch_to_step)
                                #print(step)
                                #exit()
                                y = ins[2]
                                if step not in step1_appended and step <= args.max_step:
                                # if step not in step1_appended and step <=80:
                                    if isinstance(logs1, np.ndarray):
                                        logs1 = logs1.tolist()
                                    ###
                                    step = int(ins[1])*int(args.epoch_to_step)
                                    ###
                                    logs1.append([step, y])
                                    step1_appended.append(step)

                            logs1 = np.array(logs1)

                            #logs1 = logs1[:-1]

                            x = logs1[:, 0]
                            #x = x[10:]

                            y = logs1[:, -1]
                            #y = y[10:]

                            #######duplicate#############
                            # if step < args.max_step:
                            #     cur_step = step
                            #     while cur_step < args.max_step:
                            #         y = np.concatenate([y,y])
                            #         cur_step = len(y)
                            #         x = np.array(range(cur_step))
                            #     x = x[:args.max_step]
                            #     y = y[:args.max_step]
                            #############################
                            #print("====")
                            #print(x)
                            #print(len(x))
                            #print("--")
                            #print(y)
                            #print(len(y))
                            #exit()
                            linei, = plt.plot(x, y)
                train_loss.append(linei)
                #print("====")
                #print(train_loss)
                print('step:{}, load train_loss successfully'.format(step))


            #train_loss = train_loss[0]
            #print(train_loss)

            plt.legend(train_loss, real_legend, loc=args.legend_position, frameon=False, fontsize=24)
            plt.set_xlabel('epoch',fontsize=24)
            plt.set_ylabel('train_loss', fontsize=24)
            plt.tick_params(labelsize=20)
            plt.grid()

            if args.out_put_path is not None:
                pltpy.savefig(args.out_put_path, bbox_inches='tight')
            else:
                print('we do not save figure')

        elif plot_num == '4':
            logdir = [dir_name for dir_name in args.used_tensorboard]
            #print(logdir)
            #exit()

            legend_subScripts = [legend_name for legend_name in args.used_legend]
            # colors = ['#1f77b4', '#ff7f0e', '#2ca02c','#d62728']

            eval_acc = []
            real_legend = []
            for i in range(len(logdir)):
                diri = logdir[i]
                real_legend.append(legend_subScripts[i])
                eventAll = os.listdir(diri)
                #print(eventAll)
                #exit()

                eventAll_dict = {l:int(l.split(".")[3]) for l in eventAll}
                eventAll = sorted(eventAll_dict, key=eventAll_dict.get, reverse=False)

                step4_appended = []
                logs4 = []
                previous_acc = 0
                early_stop = 0
                flag = 0
                recorded_acc = []

                # if diri == 'C:/Users/MSI-NB/Desktop/11/1/fine_tune_base_MNLI':
                #     logs4.append([0, 0.35])
                # else:
                #     logs4.append([0, 0.325])

                for event in eventAll:
                    ea = event_accumulator.EventAccumulator(diri + '/' + event)
                    #ea = EventAccumulator(diri + '/' + event)
                    ea.Reload()

                    for log in ea.scalars.Keys():
                        if 'eval' in log and 'iter' not in log and 'acc' in log and 'train' not in log:
                            for ins in ea.scalars.Items(log):
                                step = ins[1]
                                #step = int(ins[1])*int(args.epoch_to_step)
                                y = ins[2]

                                if args.find_surpass_step:
                                    if y * 100 >= args.task_max and flag ==0:
                                        print('surpass_step:{}'.format(step))
                                        flag = 1

                                if y <= previous_acc:
                                    early_stop += 1
                                    recorded_acc.append(previous_acc)
                                    if early_stop == 3 and recorded_acc[-3]:
                                        print('dataset:{}'.format(log))
                                        print('chosen acc: {}'.format(recorded_acc[-3]))
                                        print('chosen step: {}'.format(step - 3))

                                else:
                                    early_stop = 0
                                previous_acc = y


                                if step not in step4_appended and step <= args.max_step:
                                # if step not in step4_appended and step <=80:
                                    if isinstance(logs4, np.ndarray):
                                        logs4 = logs4.tolist()
                                    step = step*int(args.epoch_to_step)
                                    logs4.append([step , y])
                                    step4_appended.append(step)
                            logs4 = np.array(logs4)

                            #print(logs4)
                            x = logs4[:, 0]
                            y = logs4[:, -1]

                            #######duplicate#############
                            # if step < args.max_step:
                            #     cur_step = step
                            #     while cur_step < args.max_step:
                            #         y = np.concatenate([y, y])
                            #         cur_step = len(y)
                            #         x = np.array(range(cur_step))
                            #     x = x[:args.max_step]
                            #     y = y[:args.max_step]
                            #############################

                linei, = plt.plot(x, y)
                eval_acc.append(linei)
                print('step:{}, load eval_acc successfully'.format(step))

            plt.legend(eval_acc, real_legend, loc=args.legend_position, frameon=False, fontsize=22)
            plt.set_xlabel('epoch', fontsize=24)
            plt.set_ylabel('eval_acc', fontsize=24)
            plt.tick_params(labelsize=20)
            plt.grid()

            if args.out_put_path is not None:
                pltpy.savefig(args.out_put_path, bbox_inches='tight')
            else:
                print('we do not save figure')

    else:
        #TODO: ADD 2,3 PLOT_NUM
        raise ValueError('can only specify 1 or 4 plot_to_saved')

# Save just the portion _inside_ the second axis's boundaries
# extent1 = full_extent(plt1).transformed(fig.dpi_scale_trans.inverted())
# extent4 = full_extent(plt4).transformed(fig.dpi_scale_trans.inverted())
# Alternatively,
# extent = ax.get_tightbbox(fig.canvas.renderer).transformed(fig.dpi_scale_trans.inverted())

# fig.savefig('deontology_lefttop.png', bbox_inches=extent1)
# fig.savefig('deontology_rightdown.png', bbox_inches=extent4)
# print('finished')
# pltpy.tick_params(labelsize=30)
# # plt.set_yticks([math.log(4,log_base_number),math.log(5,log_base_number),math.log(6,log_base_number),math.log(7,log_base_number),math.log(8,log_base_number),math.log(9,log_base_number)])
# # plt.set_yticklabels([4,5,6,7,8,9], fontsize=22)
# # pltpy.ylim(math.log(4,log_base_number),math.log(9,log_base_number))
# plt.set_xticks([20000, 40000, 60000, 80000, 100000, 120000])
# plt.set_xticklabels(['20k', '40k', '60k', '80k', '100k', '120k'], fontsize=30)
# pltpy.xlim([10000, 130000])
# pltpy.ylim(4, 7.5)
# plt.legend(lines_all, real_legend, labelspacing=0.3, loc='best', frameon=False, fontsize=20)
# pltpy.xlabel('Number of gradient steps', fontsize=33);
# pltpy.ylabel('MLM validation perplexity', fontsize=33);
# # pltpy.title('Effects of Batch Size',fontsize=25)
# plt.xaxis.grid(True)
# plt.yaxis.grid(True)
# # pltpy.show()
# pltpy.savefig(fname="pics_ppl/teacher_embed_layer.pdf")

# # plt.xlim(0,15000)
# plt.ylim(4,10)
# plt.legend(lines_all,real_legend,loc='best',frameon=False)
# plt.xlabel('step'); plt.ylabel('ppl');
# plt.title('ppl'+': different batch size')
# plt.show()
# print('\n')


==> draw_code/draw_log_roberta_large_compare.sh <==

'''
#for type in 4
for type in 1 4
do
  if [ $type == 4 ];then
    save=eval_acc
  else
    save=train_loss
  fi
  python3 draw_log.py \
  --used_tensorboard \
  "tensorboard/ethicsdeontologyPromptRobertaLarge" \
  "tensorboard/ethicsdeontologyuseethicsjusticePromptRobertaLarge" \
  --used_legend \
  "deontology" \
  "initialize with justice" \
  --plot_to_save \
  ${type} \
  --max_step 160 \
  --out_put_path \
  "tensorboard/deontology/${save}.pdf" \
  --epoch_to_step 1136
done

#--max_step 160 \


for type in 1 4
do
  if [ $type == 4 ];then
    save=eval_acc
  else
    save=train_loss
  fi
  python3 draw_log.py \
  --used_tensorboard \
  "tensorboard/ethicsjusticePromptRobertaLarge" \
  "tensorboard/ethicsjusticeuseethicsdeontologyPromptRobertaLarge" \
  --used_legend \
  "justice" \
  "initialize with deontology" \
  --plot_to_save \
  ${type} \
  --max_step 160 \
  --out_put_path \
  "tensorboard/justice/${save}.pdf" \
  --epoch_to_step 1136
done

for type in 1 4
do
  if [ $type == 4 ];then
    save=eval_acc
  else
    save=train_loss
  fi
  python3 draw_log.py \
  --used_tensorboard \
  "tensorboard/IMDBPromptRobertaLarge" \
  "tensorboard/IMDBusemoviepPromptRobertaLarge" \
  --used_legend \
  "IMDB" \
  "initialize with movie" \
  --plot_to_save \
  ${type} \
  --max_step 160 \
  --out_put_path \
  "tensorboard/IMDB/${save}.pdf" \
  --epoch_to_step 1563
done

for type in 1 4
do
  if [ $type == 4 ];then
    save=eval_acc
  else
    save=train_loss
  fi
  python3 draw_log.py \
  --used_tensorboard \
  "tensorboard/laptopPromptRobertaLarge" \
  "tensorboard/laptopuserestaurantPromptRobertaLarge" \
  --used_legend \
  "laptop" \
  "initialize with restaurant" \
  --plot_to_save \
  ${type} \
  --max_step 160 \
  --out_put_path \
  "tensorboard/laptop/${save}.pdf" \
  --epoch_to_step 147
done


for type in 1 4
do
  if [ $type == 4 ];then
    save=eval_acc
  else
    save=train_loss
  fi
  python3 draw_log.py \
  --used_tensorboard \
  "tensorboard/MNLIPromptRobertaLarge" \
  "tensorboard/MNLIusesnliPromptRobertaLarge" \
  --used_legend \
  "MNLI" \
  "initialize with SNLI" \
  --plot_to_save \
  ${type} \
  --max_step 57 \
  --out_put_path \
  "tensorboard/MNLI/${save}.pdf" \
  --epoch_to_step 24543
done


for type in 1 4
do
  if [ $type == 4 ];then
    save=eval_acc
  else
    save=train_loss
  fi
  python3 draw_log.py \
  --used_tensorboard \
  "tensorboard/movierationalesPromptRobertaLarge" \
  "tensorboard/movierationalesuseIMDBPromptRobertaLarge" \
  --used_legend \
  "Movie" \
  "initialize with IMDB" \
  --plot_to_save \
  ${type} \
  --max_step 160 \
  --out_put_path \
  "tensorboard/Movie/${save}.pdf" \
  --epoch_to_step 100
done
'''

for type in 1 4
do
  if [ $type == 4 ];then
    save=eval_acc
  else
    save=train_loss
  fi
  python3 draw_log.py \
  --used_tensorboard \
  "tensorboard/MRPCPromptRobertaLarge" \
  "tensorboard/MRPCuseQQPPromptRobertaLarge" \
  --used_legend \
  "MRPC" \
  "initialize with QQP" \
  --plot_to_save \
  ${type} \
  --max_step 250 \
  --out_put_path \
  "tensorboard/MRPC/${save}.pdf" \
  --epoch_to_step 230
done


for type in 1 4
do
  if [ $type == 4 ];then
    save=eval_acc
  else
    save=train_loss
  fi
  python3 draw_log.py \
  --used_tensorboard \
  "tensorboard/QNLIPromptRobertaLarge" \
  "tensorboard/QNLIuseMNLIPromptRobertaLarge" \
  --used_legend \
  "QNLI" \
  "initialize with MNLI" \
  --plot_to_save \
  ${type} \
  --max_step 51 \
  --out_put_path \
  "tensorboard/QNLI/${save}.pdf" \
  --epoch_to_step 6546
done


for type in 1 4
do
  if [ $type == 4 ];then
    save=eval_acc
  else
    save=train_loss
  fi
  python3 draw_log.py \
  --used_tensorboard \
  "tensorboard/QQPPromptRobertaLarge" \
  "tensorboard/QQPuseMRPCPromptRobertaLarge" \
  --used_legend \
  "QQP" \
  "initialize with MRPC" \
  --plot_to_save \
  ${type} \
  --max_step 39 \
  --out_put_path \
  "tensorboard/QQP/${save}.pdf" \
  --epoch_to_step 22740
done


for type in 1 4
do
  if [ $type == 4 ];then
    save=eval_acc
  else
    save=train_loss
  fi
  python3 draw_log.py \
  --used_tensorboard \
  "tensorboard/restaurantPromptRobertaLarge" \
  "tensorboard/restaurantuselaptopPromptRobertaLarge" \
  --used_legend \
  "restaurant" \
  "initialize with laptop" \
  --plot_to_save \
  ${type} \
  --max_step 255 \
  --out_put_path \
  "tensorboard/restaurant/${save}.pdf" \
  --epoch_to_step 230
done


for type in 1 4
do
  if [ $type == 4 ];then
    save=eval_acc
  else
    save=train_loss
  fi
  python3 draw_log.py \
  --used_tensorboard \
  "tensorboard/snliPromptRobertaLarge" \
  "tensorboard/snliuseMNLIPromptRobertaLarge" \
  --used_legend \
  "SNLI" \
  "initialize with MNLI" \
  --plot_to_save \
  ${type} \
  --max_step 31 \
  --out_put_path \
  "tensorboard/SNLI/${save}.pdf" \
  --epoch_to_step 34335
done


for type in 1 4
do
  if [ $type == 4 ];then
    save=eval_acc
  else
    save=train_loss
  fi
  python3 draw_log.py \
  --used_tensorboard \
  "tensorboard/SST2PromptRobertaLarge" \
  "tensorboard/SST2useIMDBPromptRobertaLarge" \
  --used_legend \
  "SST2" \
  "initialize with IMDB" \
  --plot_to_save \
  ${type} \
  --max_step 54 \
  --out_put_path \
  "tensorboard/SST2/${save}.pdf" \
  --epoch_to_step 4209
done


'''
for type in 1 4
do
  if [ $type == 4 ];then
    save=eval_acc
  else
    save=train_loss
  fi
  python3 draw_log.py \
  --used_tensorboard \
  "tensorboard/tweetevalsentimentPromptRobertaLarge" \
  "tensorboard/tweetuserestaurantPromptRobertaLarge" \
  --used_legend \
  "Tweet" \
  "initialize with restaurant" \
  --plot_to_save \
  ${type} \
  --max_step 100 \
  --out_put_path \
  "tensorboard/Tweet/${save}.pdf" \
  --epoch_to_step 2850

done



read -p '111'
'''




==> draw_code/plot_domain.py <==
from types import LambdaType
import matplotlib.pyplot as plt
import seaborn as sns
import pandas as pd
sns.set()

sns.set_theme(style="whitegrid")

fig = plt.figure(figsize=[7, 5])



'''
# Create an array with the colors you want to use
colors = ["#4c72af", "#D1885C", "#6AA66E"]
#sns.set_palette(sns.color_palette(colors))

plt.savefig('task_activate_layers.pdf', bbox_inches='tight')
'''


#################################
#################################

'''
acc = [
93.4,93.1,92.6,92.1,88.7,
89.6,89.2,89.1,88.1,83.3,
93.5,93.5,93.4,92.6,86.1,

90.2,89.6,89.0,86.9,75.5,
95.7,95.9,95.4,95.2,90.0,
92.0,92.7,92.3,91.4,81.0
]
'''
acc_1 = [
93.4,93.1,92.6,92.1,88.7,
89.6,89.2,89.1,88.1,83.3,
93.5,93.5,93.4,92.6,86.1,
]

acc_2 = [
90.2,89.6,89.0,86.9,75.5,
95.7,95.7,95.4,95.2,90.0,
92.0,92.7,92.3,91.4,81.0
]

'''
task = [
"emotion","emotion","emotion","emotion","emotion",
"emotion","emotion","emotion","emotion","emotion",
"emotion","emotion","emotion","emotion","emotion",
"nli","nli","nli","nli","nli",
"nli","nli","nli","nli","nli",
"nli","nli","nli","nli","nli"
]
'''
task_1 = [
"emotion","emotion","emotion","emotion","emotion",
"emotion","emotion","emotion","emotion","emotion",
"emotion","emotion","emotion","emotion","emotion"
]
task_2 = [
"nli","nli","nli","nli","nli",
"nli","nli","nli","nli","nli",
"nli","nli","nli","nli","nli"
]


'''
dataset = [
"sst2","sst2","sst2","sst2","sst2",
"imdb","imdb","imdb","imdb","imdb",
"tweet","tweet","tweet","tweet","tweet",

"qnli","qnli","qnli","qnli","qnli",
"snli","snli","snli","snli","snli",
"mnli","mnli","mnli","mnli","mnli"
]
'''


dataset_1 = [
"sst2","sst2","sst2","sst2","sst2",
"imdb","imdb","imdb","imdb","imdb",
"tweet","tweet","tweet","tweet","tweet"
]


dataset_2 = [
"qnli","qnli","qnli","qnli","qnli",
"snli","snli","snli","snli","snli",
"mnli","mnli","mnli","mnli","mnli"
]


'''
in_domain = [
"100%", "75%", "50%", "25%", "0%",
"100%", "75%", "50%", "25%", "0%",
"100%", "75%", "50%", "25%", "0%",

"100%", "75%", "50%", "25%", "0%",
"100%", "75%", "50%", "25%", "0%",
"100%", "75%", "50%", "25%", "0%"
]
'''


in_domain_1 = [
"100%", "75%", "50%", "25%", "0%",
"100%", "75%", "50%", "25%", "0%",
"100%", "75%", "50%", "25%", "0%",
]

in_domain_2 = [
"100%", "75%", "50%", "25%", "0%",
"100%", "75%", "50%", "25%", "0%",
"100%", "75%", "50%", "25%", "0%",
]


acc_1.reverse()
task_1.reverse()
dataset_1.reverse()
in_domain_1.reverse()


acc_2.reverse()
task_2.reverse()
dataset_2.reverse()
in_domain_2.reverse()

#data = pd.DataFrame({"Acc.":acc, "Task":task, "Dataset":dataset, "In-domain Percentage":in_domain})
#data = pd.DataFrame({"Acc.":acc_1, "Task":task_1, "Dataset":dataset_1, "In-domain Percentage":in_domain_1})
data = pd.DataFrame({"Acc.":acc_2, "Task":task_2, "Dataset":dataset_2, "In-domain Percentage":in_domain_2})

#a = sns.catplot(x="Task", y="Acc.", hue="In-domain Percentage", data=data, kind="bar", col="Dataset", height=4, aspect=.7);

a = sns.barplot(x="Dataset", y="Acc.", hue="In-domain Percentage", data=data, ci=None, alpha = 0.85, palette="Blues");
#a = sns.catplot(x="Dataset", y="Acc.", hue="In-domain Percentage", data=data, col="Dataset", alpha = 0.85, kind="bar");

#a.set_xlabel("Emotion Task",fontsize=12)
a.set_xlabel("NLI Task",fontsize=12)
#a.set_ylabel("similiarty",fontsize=12)
#a.tick_params(labelsize=14)
a.set(ylim=(80, 96.5))

#plt.show()
#exit()

#plt.savefig('domain_emotion.pdf', bbox_inches='tight')
plt.savefig('domain_nli.pdf', bbox_inches='tight')
exit()





exit()

data = pd.DataFrame({'x': ["GPT\n(2018)", "BERT\n(2018)", "RoBERTa\n(2019)", "ELECTRA\n(2020)", "T5\n(2020)", "DeBERTa\n(2021)"], 'y': [0.11, 0.34, 0.34, 0.34, 11, 1.5], 'perf': [75.1, 82.1, 88.4, 89.4, 90.3, 90.8]})

fig = plt.figure(figsize=[8, 5])
ax = plt.axes()
bar = sns.barplot(data=data, x='x', y='y', log=True, color="#4c72af", label='Number of Params')
plt.ylim(top=500)
plt.xlabel('Model (Year)')
plt.ylabel('Model Size (B)')


# plt.show()
ax2 = plt.twinx()
line = sns.lineplot(data=data, x='x', y='perf', marker='o', ax=ax2, label='GLUE Performance')
ax2.grid(False)
ax2.set_ylabel("GLUE")
ax2.set_ylim(bottom=55, top=100)
ax2.axhline(87.1, ls='--', color="#D1885C")
ax2.text(-0.6, 88, 'Human Performance', color="#D1885C")
ax2.axhline(66.1, ls='--', color="#6AA66E")
ax2.text(-0.6, 67, 'Traditional Model Performance', color="#6AA66E")
handle1, label1 = ax.get_legend_handles_labels()
handle2, label2 = ax2.get_legend_handles_labels()
plt.legend(handle1 + handle2, label1 + label2, loc="best")

plt.savefig('model_size.pdf', bbox_inches='tight')


==> draw_code/plot_trans.py <==
from types import LambdaType
import matplotlib.pyplot as plt
import seaborn as sns
import pandas as pd
sns.set()

sns.set_theme(style="whitegrid")


#tips = sns.load_dataset("tips")
#print(tips)

#tasks [emotion,nli,ethics,stenence pair], similiarty [score], layers [all 12, 1-2, 11-12],
'''
0.51, 0.41, 0.27, 0.36
0.41, 0.45, 0.31, 0.4
0.27, 0.31, 0.64, 0.38
0.36, 0.4, 0.38, 0.3

0.58, 0.57, 0.44, 0.48
0.57, 0.61, 0.48, 0.5
0.44, 0.48, 0.51, 0.43
0.48, 0.5, 0.43, 0.41

0.42, 0.21, 0.12, 0.18
0.21, 0.26, 0.19, 0.23
0.12, 0.19, 0.49, 0.27
0.18, 0.23, 0.27, 0.16
'''



'''
# Create an array with the colors you want to use
colors = ["#4c72af", "#D1885C", "#6AA66E"]
#sns.set_palette(sns.color_palette(colors))

#Figure
#similiarty = [0.51,0.45,0.64,0.30,0.58,0.61,0.51,0.41,0.42,0.26,0.49,0.16]
similiarty = [0.58,0.61,0.51,0.41,0.51,0.45,0.64,0.30,0.42,0.26,0.49,0.16]
#similiarty_1 = [0.51,0.45,0.64,0.30]
#similiarty_2 = [0.58,0.61,0.51,0.41,0.42,0.26,0.49,0.16]
tasks = ["emotion","nli","ethics","stenence pair","emotion","nli","ethics","stenence pair","emotion","nli","ethics","stenence pair"]
#tasks_1 = ["emotion","nli","ethics","stenence pair"]
#tasks_2 = ["emotion","nli","ethics","stenence pair","emotion","nli","ethics","stenence pair"]
#layers = ["All 12\nlayers","All 12\nlayers","All 12\nlayers","All 12\nlayers","1-2\nlayers","1-2\nlayers","1-2\nlayers","1-2\nlayers","11-12\nlayers","11-12\nlayers","11-12\nlayers","11-12\nlayers"]
#layers = ["All 12","All 12","All 12","All 12","1-2","1-2","1-2","1-2","11-12","11-12","11-12","11-12"]
layers = ["1-2","1-2","1-2","1-2","All 12","All 12","All 12","All 12","11-12","11-12","11-12","11-12"]
#layers_1 = ["All 12","All 12","All 12","All 12"]
#layers_2 = ["1-2","1-2","1-2","1-2","11-12","11-12","11-12","11-12"]

data = pd.DataFrame({"similiarty":similiarty, "tasks":tasks, "layers":layers})
#data_1 = pd.DataFrame({"similiarty":similiarty_1, "tasks":tasks_1, "layers":layers_1})
#data_2 = pd.DataFrame({"similiarty":similiarty_2, "tasks":tasks_2, "layers":layers_2})

#data_1 = pd.DataFrame({"similiarty":similiarty_1, "tasks":tasks, "layers":layers})

#fig = plt.figure(figsize=[8, 5])
fig = plt.figure(figsize=[6, 5])
#fig = plt.figure(figsize=[10, 10])

#a = sns.barplot(x="tasks", y="similiarty", hue="layers", data=data, ci=None, alpha = 0.8);
a = sns.barplot(x="tasks", y="similiarty", hue="layers", data=data, ci=None, alpha = 0.8, color=colors);
#a = sns.barplot(x="tasks", y="similiarty", hue="layers", data=data_1, ci=None, alpha = 0.85);
#a = sns.barplot(x="tasks", y="similiarty", hue="layers", data=data_2, ci=None, alpha = 0.5);

#sns.catplot(x="layers", y="similiarty", hue="layers", data=data, kind="bar", col="tasks", height=4, aspect=.7);

a.set_xlabel("tasks",fontsize=14)
a.set_ylabel("similiarty",fontsize=12)
a.tick_params(labelsize=14)

plt.show()
exit()

plt.savefig('task_activate_layers.pdf', bbox_inches='tight')
'''




#################################
#################################







==> draw_code/task_cos.py <==
import pandas as pd
import numpy as np
import seaborn as sns
import matplotlib.pyplot as plt


#all 12
'''
acc = [
[6.99, 3.34, 3.03, 3.34, 3.27, 3.56, 2.87, 2.72, 2.84, 1.72, 2.53, 2.53, 1.65],
[3.34, 5.50, 2.75, 2.63, 1.81, 3.62, 4.38, 3.80, 4.47, 2.28, 2.65, 3.79, 1.65],
[3.03, 2.75, 6.70, 3.48, 2.50, 3.53, 3.25, 2.92, 3.13, 1.74, 2.39, 2.53, 2.31],
[3.34, 2.63, 3.48, 6.83, 2.47, 4.18, 2.95, 2.84, 3.08, 2.14, 3.01, 2.27, 1.91],
[3.27, 1.81, 2.50, 2.47, 4.66, 2.20, 1.65, 1.67, 1.50, 1.39, 1.80, 1.30, 1.12],
[3.56, 3.62, 3.53, 4.18, 2.20, 7.04, 4.23, 4.27, 4.33, 2.67, 3.08, 3.35, 2.44],
[2.87, 4.38, 3.25, 2.95, 1.65, 4.23, 11.92, 7.76, 9.68, 3.34, 3.48, 6.06, 3.12],
[2.72, 3.80, 2.92, 2.84, 1.67, 4.27, 7.76, 9.11, 7.53, 2.95, 3.20, 5.71, 3.01],
[2.84, 4.47, 3.13, 3.08, 1.50, 4.33, 9.68, 7.53, 10.59, 3.12, 3.14, 6.09, 2.85],
[1.72, 2.28, 1.74, 2.14, 1.39, 2.67, 3.34, 2.95, 3.12, 7.95, 4.49, 2.41, 1.91],
[2.53, 2.65, 2.39, 3.01, 1.80, 3.08, 3.48, 3.20, 3.14, 4.49, 8.22, 2.90, 2.33],
[2.53, 3.79, 2.53, 2.27, 1.30, 3.35, 6.06, 5.71, 6.09, 2.41, 2.90, 6.92, 2.35],
[1.65, 1.65, 2.31, 1.91, 1.12, 2.44, 3.12, 3.01, 2.85, 1.91, 2.33, 2.35, 5.92],
]
'''

acc = [
[1.00,	0.23,	0.24,	0.19,	0.20,	0.29,	-0.04,	0.26,	0.15,	0.20,	0.13,	0.01,	0.21],
[0.23,	1.00,	0.22,	0.02,	0.05,	0.48,	-0.41,	-0.31,	0.68,	0.37,	0.02,	0.15,	0.10],
[0.24,	0.22,	1.00,	0.59,	0.72,	0.35,	-0.07,	0.07,	0.16,	0.48,	0.39,	0.02,	0.38],
[0.19,	0.02,	0.59,	1.00,	0.66,	0.28,	-0.01,	0.13,	-0.03,	0.33,	0.34,	-0.04,	0.22],
[0.20,	0.05,	0.72,	0.66,	1.00,	0.28,	0.10,	0.21,	-0.03,	0.37,	0.34,	-0.07,	0.36],
[0.29,	0.48,	0.35,	0.28,	0.28,	1.00,	-0.24,	-0.19,	0.55,	0.36,	0.00,	0.03,	0.23],
[-0.04,	-0.41,	-0.07,	-0.01,	0.10,	-0.24,	1.00,	0.40,	-0.51,	-0.07,	0.14,	-0.10,	0.08],
[0.26,	-0.31,	0.07,	0.13,	0.21,	-0.19,	0.40,	1.00,	-0.41,	0.01,	0.09,	-0.15,	0.09],
[0.15,	0.68,	0.16,	-0.03,	-0.03,	0.55,	-0.51,	-0.41,	1.00,	0.19,	-0.07,	0.10,	0.13],
[0.20,	0.37,	0.48,	0.33,	0.37,	0.36,	-0.07,	0.01,	0.19,	1.00,	0.13,	-0.05,	0.30],
[0.13,	0.02,	0.39,	0.34,	0.34,	0.00,	0.14,	0.09,	-0.07,	0.13,	1.00,	0.02,	0.31],
[0.01,	0.15,	0.02,	-0.04,	-0.07,	0.03,	-0.10,	-0.15,	0.10,	-0.05,	0.02,	1.00,	-0.03],
[0.21,	0.10,	0.38,	0.22,	0.36,	0.23,	0.08,	0.09,	0.13,	0.30,	0.31,	-0.03,	1.00],
]



dataset = ["IMDB\n(SA)","SST-2\n(SA)","laptop\n(SA)","restaurant\n(SA)","Movie\n(SA)","Tweet\n(SA)","MNLI\n(NLI)","QNLI\n(NLI)","SNLI\n(NLI)","deontology\n(EJ)","justice\n(EJ)","QQP\n(PI)","MRPC\n(PI)"]

prompt = ["IMDB(SA)","SST-2(SA)","laptop(SA)","restaurant(SA)","Movie(SA)","Tweet(SA)","MNLI(NLI)","QNLI(NLI)","SNLI(NLI)","deontology(EJ)","justice(EJ)","QQP(PI)","MRPC(PI)"]



#index_content = [["prompt"]*len(prompt), prompt]
index_content = prompt
#columns_content = [["dataset"]*len(dataset), dataset]
columns_content = dataset



#dataframe_ = pd.DataFrame(acc, columns=datase, index=prompt)
dataframe = pd.DataFrame(acc, columns=columns_content, index=index_content)

#dataframe = dataframe/100

#dataframe = pd.DataFrame(acc, columns={"dataset":dataset}, index={"prompt":prompt})
#print(dataframe)

#for i in dataframe:
#    print(i)
#    print(i.dataset)
#    print("------")
#dataframe = pd.concat(dataframe, axis=1)
#print(dataframe)
#exit()




#ax = plt.figure(figsize=(16, 6))
ax = plt.figure(figsize=(19, 7))
#ax = plt.figure()

#heatmap = sns.heatmap(dataframe.corr(), vmin=-1, vmax=1, annot=True, cmap='BrBG')
#heatmap.set_title('Correlation Heatmap', fontdict={'fontsize':18}, pad=12);

#heatmap = sns.heatmap(dataframe, annot=True, fmt='.1f', cmap='BrBG')
#heatmap = sns.heatmap(dataframe, annot=True, fmt='.1f', cmap='Blues', annot_kws={"size":16})
#heatmap = sns.heatmap(dataframe, annot=True, fmt='.2f', cmap='Blues', annot_kws={"size":16})
#################
scale = (dataframe - dataframe.min(axis=0))/(dataframe.max(axis=0) - dataframe.min(axis=0))
heatmap = sns.heatmap(scale, annot=dataframe, fmt='.2f', cmap='Blues', annot_kws={"size":16})
#heatmap = sns.heatmap(scale, annot=dataframe, fmt='.2f', cmap='Blues', annot_kws={"size":16})
#heatmap = sns.heatmap(dataframe, annot=True, fmt='.2f', cmap='Blues', annot_kws={"size":16}, vmin=0.1, vmax=0.58)
##################
#heatmap = sns.heatmap(dataframe, annot=True, fmt='.1f', cmap='YlGnBu')
heatmap.set_xticklabels(dataset, rotation=70)

cbar = heatmap.collections[0].colorbar
cbar.set_ticks([0,1])
cbar.set_ticklabels(['Low', 'High'])
cbar.ax.tick_params(labelsize=20)

# save heatmap as .png file
# dpi - sets the resolution of the saved image in dots/inches
# bbox_inches - when set to 'tight' - does not allow the labels to be cropped

#heatmap.set_title('Overlapping Percentage of Activated Parameters (All 12 Layers)', fontdict={'fontsize':16}, pad=10);
#heatmap.set_title('Overlapping Percentage of Activated Parameters 1 - 3 Layers', fontdict={'fontsize':16}, pad=10);
#heatmap.set_title('Overlapping Percentage of Activated Parameters 4 - 6 Layers', fontdict={'fontsize':16}, pad=10);
#heatmap.set_title('Overlapping Percentage of Activated Parameters 7 - 9 Layers', fontdict={'fontsize':16}, pad=10);
#heatmap.set_title('Average Cosine Similarity of Per-Tokens', fontdict={'fontsize':16}, pad=10);
heatmap.set_title('Cosine Similarity of Average Tokens', fontdict={'fontsize':16}, pad=10);
heatmap.set_xlabel("Prompt", fontsize = 14)
heatmap.set_ylabel("Prompt", fontsize = 14)
heatmap.tick_params(axis='y',labelsize=14)
heatmap.tick_params(axis='x',labelsize=14)



#plt.show()
#plt.savefig('task_overlap_12_layers.pdf', bbox_inches='tight')
#plt.savefig('task_overlap_1-3_layers.pdf', bbox_inches='tight')
#plt.savefig('task_overlap_4-6_layers.pdf', bbox_inches='tight')
#plt.savefig('task_overlap_7-9_layers.pdf', bbox_inches='tight')
#plt.savefig('task_cos.pdf', bbox_inches='tight')
plt.savefig('task_cos_mean.pdf', bbox_inches='tight')


==> draw_code/task_euclidean.py <==
import pandas as pd
import numpy as np
import seaborn as sns
import matplotlib.pyplot as plt


'''
acc = [
[6.57, 10.03, 4.97, 5.15, 4.90, 8.84, 32.79, 17.02, 31.26, 8.31, 6.97, 20.93, 6.28],
[10.03, 12.31, 8.96, 9.06, 8.94, 11.56, 33.59, 18.55, 32.09, 11.14, 10.19, 22.19, 9.75],
[4.97, 8.96, 1.90, 2.37, 1.77, 7.59, 32.49, 16.42, 30.95, 6.94, 5.29, 20.44, 4.29],
[5.15, 9.06, 2.37, 2.68, 2.24, 7.70, 32.52, 16.47, 30.97, 7.06, 5.45, 20.48, 4.51],
[4.90, 8.94, 1.77, 2.24, 1.54, 7.57, 32.51, 16.42, 30.96, 6.90, 5.23, 20.44, 4.23],
[8.84, 11.56, 7.59, 7.70, 7.57, 10.32, 33.25, 17.90, 31.73, 10.07, 9.01, 21.70, 8.49],
[32.79, 33.59, 32.49, 32.52, 32.51, 33.25, 45.13, 35.98, 44.74, 33.08, 32.79, 38.41, 32.66],
[17.02, 18.55, 16.42, 16.47, 16.42, 17.90, 35.98, 22.36, 34.62, 17.62, 17.06, 25.93, 16.80],
[31.26, 32.09, 30.95, 30.97, 30.96, 31.73, 44.74, 34.62, 43.15, 31.57, 31.27, 37.07, 31.14],
[8.31, 11.14, 6.94, 7.06, 6.90, 10.07, 33.08, 17.62, 31.57, 9.21, 8.36, 21.44, 7.88],
[6.97, 10.19, 5.29, 5.45, 5.23, 9.01, 32.79, 17.06, 31.27, 8.36, 6.93, 20.96, 6.49],
[20.93, 22.19, 20.44, 20.48, 20.44, 21.70, 38.41, 25.93, 37.07, 21.44, 20.96, 28.40, 20.76],
[6.28, 9.75, 4.29, 4.51, 4.23, 8.49, 32.66, 16.80, 31.14, 7.88, 6.49, 20.76, 5.58],
]
'''
acc = [
[0.00,	0.05,	0.02,	0.02,	0.02,	0.04,	0.16,	0.07,	0.30,	0.03,	0.03,	0.08,	0.03],
[0.05,	0.00,	0.05,	0.05,	0.05,	0.05,	0.18,	0.10,	0.28,	0.05,	0.05,	0.09,	0.05],
[0.02,	0.05,	0.00,	0.01,	0.01,	0.04,	0.16,	0.07,	0.31,	0.03,	0.02,	0.08,	0.02],
[0.02,	0.05,	0.01,	0.00,	0.01,	0.04,	0.16,	0.07,	0.31,	0.03,	0.02,	0.08,	0.02],
[0.02,	0.05,	0.01,	0.01,	0.00,	0.04,	0.16,	0.07,	0.31,	0.03,	0.02,	0.08,	0.02],
[0.04,	0.05,	0.04,	0.04,	0.04,	0.00,	0.17,	0.09,	0.29,	0.04,	0.05,	0.09,	0.04],
[0.16,	0.18,	0.16,	0.16,	0.16,	0.17,	0.00,	0.14,	0.41,	0.16,	0.16,	0.18,	0.16],
[0.07,	0.10,	0.07,	0.07,	0.07,	0.09,	0.14,	0.00,	0.34,	0.08,	0.07,	0.11,	0.07],
[0.30,	0.28,	0.31,	0.31,	0.31,	0.29,	0.41,	0.34,	0.00,	0.30,	0.31,	0.31,	0.30],
[0.03,	0.05,	0.03,	0.03,	0.03,	0.04,	0.16,	0.08,	0.30,	0.00,	0.04,	0.09,	0.03],
[0.03,	0.05,	0.02,	0.02,	0.02,	0.05,	0.16,	0.07,	0.31,	0.04,	0.00,	0.08,	0.02],
[0.08,	0.09,	0.08,	0.08,	0.08,	0.09,	0.18,	0.11,	0.31,	0.09,	0.08,	0.00,	0.08],
[0.03,	0.05,	0.02,	0.02,	0.02,	0.04,	0.16,	0.07,	0.30,	0.03,	0.02,	0.08,	0.00],
]


dataset = ["IMDB\n(SA)","SST-2\n(SA)","laptop\n(SA)","restaurant\n(SA)","Movie\n(SA)","Tweet\n(SA)","MNLI\n(NLI)","QNLI\n(NLI)","SNLI\n(NLI)","deontology\n(EJ)","justice\n(EJ)","QQP\n(PI)","MRPC\n(PI)"]

prompt = ["IMDB(SA)","SST-2(SA)","laptop(SA)","restaurant(SA)","Movie(SA)","Tweet(SA)","MNLI(NLI)","QNLI(NLI)","SNLI(NLI)","deontology(EJ)","justice(EJ)","QQP(PI)","MRPC(PI)"]


#index_content = [["prompt"]*len(prompt), prompt]
index_content = prompt
#columns_content = [["dataset"]*len(dataset), dataset]
columns_content = dataset



#dataframe_ = pd.DataFrame(acc, columns=datase, index=prompt)
dataframe = pd.DataFrame(acc, columns=columns_content, index=index_content)

#dataframe = pd.DataFrame(acc, columns={"dataset":dataset}, index={"prompt":prompt})
#print(dataframe)

#for i in dataframe:
#    print(i)
#    print(i.dataset)
#    print("------")
#dataframe = pd.concat(dataframe, axis=1)
#print(dataframe)
#exit()




#ax = plt.figure(figsize=(16, 6))
ax = plt.figure(figsize=(22, 10))
#ax = plt.figure()

#heatmap = sns.heatmap(dataframe.corr(), vmin=-1, vmax=1, annot=True, cmap='BrBG')
#heatmap.set_title('Correlation Heatmap', fontdict={'fontsize':18}, pad=12);

#heatmap = sns.heatmap(dataframe, annot=True, fmt='.1f', cmap='BrBG')
#heatmap = sns.heatmap(dataframe, annot=True, fmt='.1f', cmap='Blues', annot_kws={"size":16})


###################
###################
scale = (dataframe - dataframe.min(axis=0))/(dataframe.max(axis=0) - dataframe.min(axis=0))
heatmap = sns.heatmap(scale, annot=dataframe, fmt='.2f', cmap='Blues_r', annot_kws={"size":16})
#heatmap = sns.heatmap(dataframe.corr(), annot=True, fmt='.2f', cmap='Blues_r', annot_kws={"size":16})
###################
###################

#heatmap = sns.heatmap(dataframe, annot=True, fmt='.1f', cmap='YlGnBu')
heatmap.set_xticklabels(dataset, rotation=70)

cbar = heatmap.collections[0].colorbar
cbar.set_ticks([1,0])
cbar.set_ticklabels(['Far', 'Close'])
cbar.ax.tick_params(labelsize=20)

# save heatmap as .png file
# dpi - sets the resolution of the saved image in dots/inches
# bbox_inches - when set to 'tight' - does not allow the labels to be cropped

#heatmap.set_title('Average Euclidean Distance of Per-Tokens', fontdict={'fontsize':16}, pad=10);
heatmap.set_title('Euclidean Distance of Average Tokens', fontdict={'fontsize':16}, pad=10);
heatmap.set_xlabel("Prompt", fontsize = 14)
heatmap.set_ylabel("Prompt", fontsize = 14)
heatmap.tick_params(axis='y',labelsize=14)
heatmap.tick_params(axis='x',labelsize=14)



#plt.show()
#plt.savefig('task_euclidean.pdf', bbox_inches='tight')
plt.savefig('task_euclidean_mean.pdf', bbox_inches='tight')


==> draw_code/task_euclidean_half.py <==
import pandas as pd
import numpy as np
import seaborn as sns
import matplotlib.pyplot as plt


acc = [
[0,21922,10780,11153,10646,19245,71709,37316,68729,31744,18246,15209,46031 ,13696],
[21922,0,19664,19856,19660,24743,73372,40300,69574,35605,24390,22380,48304 ,21491],
[10780,19664,0,4870,3434,16641,71187,36108,68011,30460,15209,11480,45087,9298],
[11153,19856,4870,0,4596,16796,71245,36163,67957,30614,15506,11847,45103,9756],
[10646,19660,3434,4596,0,16620,71215,36083,68042,30423,15134,11362,45079,9153],
[19245,24743,16641,16796,16620,0,72587,38730,69258,34078,22201,19718,47110 ,18684],
[71709,73372,71187,71245,71215,72587,0,78346,97381,75610,72583,71844,83187 ,71612],
[37316,40300,36108,36163,36083,38730,78346,0,74625,46710,38933,37466,55638 ,36937],
[68729,69574,68011,67957,68042,69258,97381,74625,0,73771,69507,68708,77934 ,68481],
[31744,35605,30460,30614,30423,34078,75610,46710,73771,0,33789,32218,53382 ,31591],
[18246,24390,15209,15506,15134,22201,72583,38933,69507,33789,0,18198,47349 ,17360],
[15209,22380,11480,11847,11362,19718,71844,37466,68708,32218,18198,0,46222 ,14165],
[46031,48304,45087,45103,45079,47110,83187,55638,77934,53382,47349,46222,0,45734],
[13696,21491,9298,9756,9153,18684,71612,36937,68481,31591,17360,14165,45734,0]
]


dataset = ["imdb","sst2","laptop","restaurant","movie","tweet","mnli","qnli","snli","ner","deontology","justice","qqp","mrpc"]

#prompt = ["imdb(Emotion)","sst2(Emotion)","laptop(Emotion)","restaurant(Emotion)","movie(Emotion)","tweet(Emotion)","mnli(NLI)","qnli(NLI)","snli(NLI)","ner(NLI)","deontology(Ethics)","justice(Ethics)","qqp(Semantics)","mrpc(Semantics)"]
prompt = ["imdb(E)","sst2(E)","laptop(E)","restaurant(E)","movie(E)","tweet(E)","mnli(N)","qnli(N)","snli(N)","ner(N)","deontology(Et)","justice(Et)","qqp(S)","mrpc(S)"]



#index_content = [["prompt"]*len(prompt), prompt]
index_content = prompt
#columns_content = [["dataset"]*len(dataset), dataset]
columns_content = dataset



#dataframe_ = pd.DataFrame(acc, columns=datase, index=prompt)
dataframe = pd.DataFrame(acc, columns=columns_content, index=index_content)

#dataframe = pd.DataFrame(acc, columns={"dataset":dataset}, index={"prompt":prompt})
#print(dataframe)

#for i in dataframe:
#    print(i)
#    print(i.dataset)
#    print("------")
#dataframe = pd.concat(dataframe, axis=1)
#print(dataframe)
#exit()




#ax = plt.figure(figsize=(16, 6))
ax = plt.figure(figsize=(10, 6))
#ax = plt.figure()

#heatmap = sns.heatmap(dataframe.corr(), vmin=-1, vmax=1, annot=True, cmap='BrBG')
#heatmap.set_title('Correlation Heatmap', fontdict={'fontsize':18}, pad=12);

#heatmap = sns.heatmap(dataframe, annot=True, fmt='.1f', cmap='BrBG')
#heatmap = sns.heatmap(dataframe, annot=True, fmt='.1f', cmap='Blues', annot_kws={"size":16})


###################
###################
scale = (dataframe - dataframe.min(axis=0))/(dataframe.max(axis=0) - dataframe.min(axis=0))
#heatmap = sns.heatmap(scale, annot=dataframe, fmt='.0f', cmap='Blues_r', annot_kws={"size":9})
heatmap = sns.heatmap(scale, annot=False, fmt='.2f', cmap='Blues_r', annot_kws={"size":10}, cbar=True, cbar_kws = dict(use_gridspec=False,location="right"))
#heatmap = sns.heatmap(dataframe.corr(), annot=True, fmt='.2f', cmap='Blues_r', annot_kws={"size":16})
###################
###################

#heatmap = sns.heatmap(dataframe, annot=True, fmt='.1f', cmap='YlGnBu')
heatmap.set_xticklabels(dataset, rotation=70)
cbar = heatmap.collections[0].colorbar
#cbar.set_ticks([0.2, 0.4, 0.6, 0.8, 1.0])
cbar.set_ticks([0, 1.0])
cbar.set_ticklabels(['Close','Far'])

# save heatmap as .png file
# dpi - sets the resolution of the saved image in dots/inches
# bbox_inches - when set to 'tight' - does not allow the labels to be cropped


#heatmap.set_title('Euclidean distances between two prompts', fontdict={'fontsize':20}, pad=10);
heatmap.set_xlabel("Prompt", fontsize = 20)
heatmap.set_ylabel("Prompt", fontsize = 20)
heatmap.tick_params(axis='y',labelsize=20)
heatmap.tick_params(axis='x',labelsize=20)



#plt.show()
plt.savefig('task_euclidean_half.pdf', bbox_inches='tight')


==> draw_code/task_overlap_12_layers_half.py <==
import pandas as pd
import numpy as np
import seaborn as sns
import matplotlib.pyplot as plt


acc = [
[1 , 0.5 , 0.39 , 0.46 , 0.56 , 0.49 , 0.37 , 0.34 , 0.34 , 0.32 , 0.24 , 0.23 , 0.34 , 0.28],
[0.5 , 1 , 0.46 , 0.59 , 0.53 , 0.65 , 0.46 , 0.45 , 0.49 , 0.34 , 0.27 , 0.28 , 0.42 , 0.33],
[0.39 , 0.46 , 1 , 0.47 , 0.44 , 0.46 , 0.39 , 0.35 , 0.36 , 0.37 , 0.28 , 0.27 , 0.33 , 0.33],
[0.46 , 0.59 , 0.47 , 1 , 0.52 , 0.57 , 0.45 , 0.46 , 0.51 , 0.39 , 0.29 , 0.29 , 0.42 , 0.37],
[0.56 , 0.53 , 0.44 , 0.52 , 1 , 0.52 , 0.45 , 0.43 , 0.4 , 0.39 , 0.28 , 0.27 , 0.39 , 0.34],
[0.49 , 0.65 , 0.46 , 0.57 , 0.52 , 1 , 0.47 , 0.44 , 0.49 , 0.35 , 0.26 , 0.27 , 0.43 , 0.34],
[0.37 , 0.46 , 0.39 , 0.45 , 0.45 , 0.47 , 1 , 0.48 , 0.5 , 0.4 , 0.31 , 0.32 , 0.41 , 0.4],
[0.34 , 0.45 , 0.35 , 0.46 , 0.43 , 0.44 , 0.48 , 1 , 0.53 , 0.4 , 0.32 , 0.32 , 0.41 , 0.41],
[0.34 , 0.49 , 0.36 , 0.51 , 0.4 , 0.49 , 0.5 , 0.53 , 1 , 0.38 , 0.29 , 0.29 , 0.45 , 0.37],
[0.32 , 0.34 , 0.37 , 0.39 , 0.39 , 0.35 , 0.4 , 0.4 , 0.38 , 1 , 0.32 , 0.33 , 0.33 , 0.38],
[0.24 , 0.27 , 0.28 , 0.29 , 0.28 , 0.26 , 0.31 , 0.32 , 0.29 , 0.32 , 1 , 0.64 , 0.26 , 0.5],
[0.23 , 0.28 , 0.27 , 0.29 , 0.27 , 0.27 , 0.32 , 0.32 , 0.29 , 0.33 , 0.64 , 1 , 0.26 , 0.5],
[0.34 , 0.42 , 0.33 , 0.42 , 0.39 , 0.43 , 0.41 , 0.41 , 0.45 , 0.33 , 0.26 , 0.26 , 1 , 0.3],
[0.28 , 0.33 , 0.33 , 0.37 , 0.34 , 0.34 , 0.4 , 0.41 , 0.37 , 0.38 , 0.5 , 0.5 , 0.3 , 1]
]


dataset = ["imdb","sst2","laptop","restaurant","movie","tweet","mnli","qnli","snli","ner","deontology","justice","qqp","mrpc"]

#prompt = ["imdb(Emotion)","sst2(Emotion)","laptop(Emotion)","restaurant(Emotion)","movie(Emotion)","tweet(Emotion)","mnli(NLI)","qnli(NLI)","snli(NLI)","ner(NLI)","deontology(Ethics)","justice(Ethics)","qqp(Semantics)","mrpc(Semantics)"]
prompt = ["imdb(E)","sst2(E)","laptop(E)","restaurant(E)","movie(E)","tweet(E)","mnli(N)","qnli(N)","snli(N)","ner(N)","deontology(Et)","justice(Et)","qqp(S)","mrpc(S)"]



#index_content = [["prompt"]*len(prompt), prompt]
index_content = prompt
#columns_content = [["dataset"]*len(dataset), dataset]
columns_content = dataset



#dataframe_ = pd.DataFrame(acc, columns=datase, index=prompt)
dataframe = pd.DataFrame(acc, columns=columns_content, index=index_content)

#dataframe = pd.DataFrame(acc, columns={"dataset":dataset}, index={"prompt":prompt})
#print(dataframe)

#for i in dataframe:
#    print(i)
#    print(i.dataset)
#    print("------")
#dataframe = pd.concat(dataframe, axis=1)
#print(dataframe)
#exit()




#ax = plt.figure(figsize=(16, 6))
#ax = plt.figure(figsize=(19, 7))
ax = plt.figure(figsize=(10, 6))
#ax = plt.figure(figsize=(10, 8))
#ax = plt.figure()

#heatmap = sns.heatmap(dataframe.corr(), vmin=-1, vmax=1, annot=True, cmap='BrBG')
#heatmap.set_title('Correlation Heatmap', fontdict={'fontsize':18}, pad=12);

#heatmap = sns.heatmap(dataframe, annot=True, fmt='.1f', cmap='BrBG')
#heatmap = sns.heatmap(dataframe, annot=True, fmt='.1f', cmap='Blues', annot_kws={"size":16})
#heatmap = sns.heatmap(dataframe, annot=True, fmt='.2f', cmap='Blues', annot_kws={"size":16})
#################
scale = (dataframe - dataframe.min(axis=0))/(dataframe.max(axis=0) - dataframe.min(axis=0))
#heatmap = sns.heatmap(scale, annot=dataframe, fmt='.2f', cmap='Blues', annot_kws={"size":10}, vmin=0.1, vmax=0.58)
#do not write num in blanks
#annot，annotate的缩写，annot默认为False，当annot为True时，在heatmap中每个方格写入数据。
heatmap = sns.heatmap(scale, annot=False, fmt='.2f', cmap='Blues', annot_kws={"size":10}, vmin=0.1, vmax=0.58, cbar=True, cbar_kws = dict(use_gridspec=False,location="right"))#, cbar_kws={'format': '%s', 'ticks': [50, 60]}) #{,'ticks':["low","high"]} )
#annot_kws，当annot为True时，可设置各个参数，包括大小，颜色，加粗，斜体字等：
#sns.heatmap(x, annot=True, ax=ax2, annot_kws={'size':9,'weight':'bold', 'color':'blue'})

#heatmap = sns.heatmap(scale, annot=dataframe, fmt='.2f', cmap='Blues', annot_kws={"size":16})
#heatmap = sns.heatmap(dataframe, annot=True, fmt='.2f', cmap='Blues', annot_kws={"size":16}, vmin=0.1, vmax=0.58)
##################
#heatmap = sns.heatmap(dataframe, annot=True, fmt='.1f', cmap='YlGnBu')
heatmap.set_xticklabels(dataset, rotation=70)
cbar = heatmap.collections[0].colorbar
#cbar.set_ticks([0.1, 0.2, 0.3, 0.4, 0.5])
cbar.set_ticks([0.1, 0.58])
cbar.set_ticklabels(['Low', 'High'])


#heatmap = heatmap.collections[0].colorbar
#heatmap.set_ticklabels(["low","high"])

# save heatmap as .png file
# dpi - sets the resolution of the saved image in dots/inches
# bbox_inches - when set to 'tight' - does not allow the labels to be cropped

#heatmap.set_title('Overlapping Percentage of Activated Parameters (All 12 Layers)', fontdict={'fontsize':20}, pad=10);
heatmap.set_xlabel("Prompt", fontsize = 20)
heatmap.set_ylabel("Prompt", fontsize = 20)
heatmap.tick_params(axis='y',labelsize=20)
heatmap.tick_params(axis='x',labelsize=20)



#plt.show()
plt.savefig('task_overlap_12_layers_half.pdf', bbox_inches='tight')


==> draw_code/task_overlap_nth_layers.py <==
import pandas as pd
import numpy as np
import seaborn as sns
import matplotlib.pyplot as plt


#all 12
acc = [
[1.00 ,	0.50 ,	0.39 ,	0.46 ,	0.56 ,	0.49 ,	0.37 ,	0.34 ,	0.34 ,	0.24 ,	0.23 , 	0.34 ,	0.28 ],
[0.50 ,	1.00 ,	0.46 ,	0.59 ,	0.53 ,	0.65 ,	0.46 ,	0.45 ,	0.49 ,	0.27 ,	0.28 , 	0.42 ,	0.33 ],
[0.39 ,	0.46 ,	1.00 ,	0.47 ,	0.44 ,	0.46 ,	0.39 ,	0.35 ,	0.36 ,	0.28 ,	0.27 , 	0.33 ,	0.33 ],
[0.46 ,	0.59 ,	0.47 ,	1.00 ,	0.52 ,	0.57 ,	0.45 ,	0.46 ,	0.51 ,	0.29 ,	0.29 , 	0.42 ,	0.37 ],
[0.56 ,	0.53 ,	0.44 ,	0.52 ,	1.00 ,	0.52 ,	0.45 ,	0.43 ,	0.40 ,	0.28 ,	0.27 , 	0.39 ,	0.34 ],
[0.49 ,	0.65 ,	0.46 ,	0.57 ,	0.52 ,	1.00 ,	0.47 ,	0.44 ,	0.49 ,	0.26 ,	0.27 , 	0.43 ,	0.34 ],
[0.37 ,	0.46 ,	0.39 ,	0.45 ,	0.45 ,	0.47 ,	1.00 ,	0.48 ,	0.50 ,	0.31 ,	0.32 , 	0.41 ,	0.40 ],
[0.34 ,	0.45 ,	0.35 ,	0.46 ,	0.43 ,	0.44 ,	0.48 ,	1.00 ,	0.53 ,	0.32 ,	0.32 , 	0.41 ,	0.41 ],
[0.34 ,	0.49 ,	0.36 ,	0.51 ,	0.40 ,	0.49 ,	0.50 ,	0.53 ,	1.00 ,	0.29 ,	0.29 , 	0.45 ,	0.37 ],
[0.24 ,	0.27 ,	0.28 ,	0.29 ,	0.28 ,	0.26 ,	0.31 ,	0.32 ,	0.29 ,	1.00 ,	0.64 , 	0.26 ,	0.50 ],
[0.23 ,	0.28 ,	0.27 ,	0.29 ,	0.27 ,	0.27 ,	0.32 ,	0.32 ,	0.29 ,	0.64 ,	1.00 , 	0.26 ,	0.50 ],
[0.34 ,	0.42 ,	0.33 ,	0.42 ,	0.39 ,	0.43 ,	0.41 ,	0.41 ,	0.45 ,	0.26 ,	0.26 , 	1.00 ,	0.30 ],
[0.28 ,	0.33 ,	0.33 ,	0.37 ,	0.34 ,	0.34 ,	0.40 ,	0.41 ,	0.37 ,	0.50 ,	0.50 , 	0.30 ,	1.00 ]
]



#last 1-3
acc = [
[1.00 ,	0.50 ,	0.46 ,	0.53 ,	0.56 ,	0.54 ,	0.50 ,	0.48 ,	0.45 ,	0.38 ,	0.33 , 	0.44 ,	0.41 ],
[0.50 ,	1.00 ,	0.55 ,	0.69 ,	0.60 ,	0.68 ,	0.63 ,	0.65 ,	0.67 ,	0.48 ,	0.43 , 	0.53 ,	0.51 ],
[0.46 ,	0.55 ,	1.00 ,	0.59 ,	0.59 ,	0.55 ,	0.57 ,	0.54 ,	0.56 ,	0.45 ,	0.42 , 	0.48 ,	0.55 ],
[0.53 ,	0.69 ,	0.59 ,	1.00 ,	0.65 ,	0.62 ,	0.67 ,	0.65 ,	0.68 ,	0.47 ,	0.44 , 	0.49 ,	0.54 ],
[0.56 ,	0.60 ,	0.59 ,	0.65 ,	1.00 ,	0.57 ,	0.59 ,	0.60 ,	0.55 ,	0.43 ,	0.41 , 	0.48 ,	0.50 ],
[0.54 ,	0.68 ,	0.55 ,	0.62 ,	0.57 ,	1.00 ,	0.57 ,	0.58 ,	0.60 ,	0.45 ,	0.41 , 	0.54 ,	0.52 ],
[0.50 ,	0.63 ,	0.57 ,	0.67 ,	0.59 ,	0.57 ,	1.00 ,	0.63 ,	0.68 ,	0.49 ,	0.47 , 	0.51 ,	0.55 ],
[0.48 ,	0.65 ,	0.54 ,	0.65 ,	0.60 ,	0.58 ,	0.63 ,	1.00 ,	0.60 ,	0.45 ,	0.45 , 	0.48 ,	0.55 ],
[0.45 ,	0.67 ,	0.56 ,	0.68 ,	0.55 ,	0.60 ,	0.68 ,	0.60 ,	1.00 ,	0.47 ,	0.43 , 	0.56 ,	0.50 ],
[0.38 ,	0.48 ,	0.45 ,	0.47 ,	0.43 ,	0.45 ,	0.49 ,	0.45 ,	0.47 ,	1.00 ,	0.56 , 	0.42 ,	0.47 ],
[0.33 ,	0.43 ,	0.42 ,	0.44 ,	0.41 ,	0.41 ,	0.47 ,	0.45 ,	0.43 ,	0.56 ,	1.00 , 	0.38 ,	0.43 ],
[0.44 ,	0.53 ,	0.48 ,	0.49 ,	0.48 ,	0.54 ,	0.51 ,	0.48 ,	0.56 ,	0.42 ,	0.38 , 	1.00 ,	0.43 ],
[0.41 ,	0.51 ,	0.55 ,	0.54 ,	0.50 ,	0.52 ,	0.55 ,	0.55 ,	0.50 ,	0.47 ,	0.43 , 	0.43 ,	1.00 ]
]



#last 4-6
acc = [
[1.00 ,	0.56 ,	0.40 ,	0.46 ,	0.58 ,	0.54 ,	0.41 ,	0.35 ,	0.36 ,	0.25 ,	0.26 , 	0.37 ,	0.34] ,
[0.56 ,	1.00 ,	0.42 ,	0.56 ,	0.54 ,	0.64 ,	0.48 ,	0.44 ,	0.48 ,	0.27 ,	0.30 , 	0.42 ,	0.39] ,
[0.40 ,	0.42 ,	1.00 ,	0.48 ,	0.47 ,	0.42 ,	0.41 ,	0.35 ,	0.38 ,	0.29 ,	0.29 , 	0.32 ,	0.38] ,
[0.46 ,	0.56 ,	0.48 ,	1.00 ,	0.54 ,	0.57 ,	0.53 ,	0.51 ,	0.56 ,	0.33 ,	0.33 , 	0.43 ,	0.51] ,
[0.58 ,	0.54 ,	0.47 ,	0.54 ,	1.00 ,	0.56 ,	0.51 ,	0.44 ,	0.43 ,	0.29 ,	0.30 , 	0.41 ,	0.43] ,
[0.54 ,	0.64 ,	0.42 ,	0.57 ,	0.56 ,	1.00 ,	0.51 ,	0.44 ,	0.51 ,	0.24 ,	0.26 , 	0.45 ,	0.38] ,
[0.41 ,	0.48 ,	0.41 ,	0.53 ,	0.51 ,	0.51 ,	1.00 ,	0.44 ,	0.49 ,	0.29 ,	0.30 , 	0.45 ,	0.45] ,
[0.35 ,	0.44 ,	0.35 ,	0.51 ,	0.44 ,	0.44 ,	0.44 ,	1.00 ,	0.50 ,	0.34 ,	0.33 , 	0.39 ,	0.46] ,
[0.36 ,	0.48 ,	0.38 ,	0.56 ,	0.43 ,	0.51 ,	0.49 ,	0.50 ,	1.00 ,	0.27 ,	0.27 , 	0.45 ,	0.42] ,
[0.25 ,	0.27 ,	0.29 ,	0.33 ,	0.29 ,	0.24 ,	0.29 ,	0.34 ,	0.27 ,	1.00 ,	0.74 , 	0.25 ,	0.55] ,
[0.26 ,	0.30 ,	0.29 ,	0.33 ,	0.30 ,	0.26 ,	0.30 ,	0.33 ,	0.27 ,	0.74 ,	1.00 , 	0.23 ,	0.53] ,
[0.37 ,	0.42 ,	0.32 ,	0.43 ,	0.41 ,	0.45 ,	0.45 ,	0.39 ,	0.45 ,	0.25 ,	0.23 , 	1.00 ,	0.32] ,
[0.34 ,	0.39 ,	0.38 ,	0.51 ,	0.43 ,	0.38 ,	0.45 ,	0.46 ,	0.42 ,	0.55 ,	0.53 , 	0.32 ,	1.00]
]



#last 7-9
acc = [
[1.00 ,	0.49 ,	0.32 ,	0.44 ,	0.56 ,	0.48 ,	0.34 ,	0.32 ,	0.31 ,	0.21 ,	0.21 , 	0.34 ,	0.23] ,
[0.49 ,	1.00 ,	0.41 ,	0.57 ,	0.52 ,	0.64 ,	0.37 ,	0.35 ,	0.40 ,	0.19 ,	0.22 , 	0.40 ,	0.25] ,
[0.32 ,	0.41 ,	1.00 ,	0.37 ,	0.37 ,	0.42 ,	0.32 ,	0.26 ,	0.26 ,	0.22 ,	0.23 , 	0.28 ,	0.27] ,
[0.44 ,	0.57 ,	0.37 ,	1.00 ,	0.50 ,	0.54 ,	0.37 ,	0.39 ,	0.45 ,	0.22 ,	0.24 , 	0.44 ,	0.27] ,
[0.56 ,	0.52 ,	0.37 ,	0.50 ,	1.00 ,	0.51 ,	0.40 ,	0.36 ,	0.33 ,	0.23 ,	0.22 , 	0.37 ,	0.25] ,
[0.48 ,	0.64 ,	0.42 ,	0.54 ,	0.51 ,	1.00 ,	0.41 ,	0.39 ,	0.42 ,	0.20 ,	0.24 , 	0.41 ,	0.25] ,
[0.34 ,	0.37 ,	0.32 ,	0.37 ,	0.40 ,	0.41 ,	1.00 ,	0.42 ,	0.40 ,	0.25 ,	0.28 , 	0.35 ,	0.34] ,
[0.32 ,	0.35 ,	0.26 ,	0.39 ,	0.36 ,	0.39 ,	0.42 ,	1.00 ,	0.52 ,	0.25 ,	0.26 , 	0.43 ,	0.35] ,
[0.31 ,	0.40 ,	0.26 ,	0.45 ,	0.33 ,	0.42 ,	0.40 ,	0.52 ,	1.00 ,	0.23 ,	0.24 , 	0.43 ,	0.31] ,
[0.21 ,	0.19 ,	0.22 ,	0.22 ,	0.23 ,	0.20 ,	0.25 ,	0.25 ,	0.23 ,	1.00 ,	0.64 , 	0.21 ,	0.54] ,
[0.21 ,	0.22 ,	0.23 ,	0.24 ,	0.22 ,	0.24 ,	0.28 ,	0.26 ,	0.24 ,	0.64 ,	1.00 , 	0.24 ,	0.56] ,
[0.34 ,	0.40 ,	0.28 ,	0.44 ,	0.37 ,	0.41 ,	0.35 ,	0.43 ,	0.43 ,	0.21 ,	0.24 , 	1.00 ,	0.26] ,
[0.23 ,	0.25 ,	0.27 ,	0.27 ,	0.25 ,	0.25 ,	0.34 ,	0.35 ,	0.31 ,	0.54 ,	0.56 , 	0.26 ,	1.00]
]



#last 10-12
acc = [
[1.00 ,	0.45 ,	0.38 ,	0.42 ,	0.56 ,	0.41 ,	0.23 ,	0.22 ,	0.26 ,	0.14 ,	0.14 , 	0.23 ,	0.16] ,
[0.45 ,	1.00 ,	0.45 ,	0.54 ,	0.46 ,	0.65 ,	0.31 ,	0.31 ,	0.39 ,	0.14 ,	0.15 , 	0.34 ,	0.16] ,
[0.38 ,	0.45 ,	1.00 ,	0.45 ,	0.34 ,	0.43 ,	0.21 ,	0.20 ,	0.23 ,	0.15 ,	0.16 , 	0.20 ,	0.14] ,
[0.42 ,	0.54 ,	0.45 ,	1.00 ,	0.42 ,	0.55 ,	0.22 ,	0.25 ,	0.34 ,	0.14 ,	0.15 , 	0.31 ,	0.15] ,
[0.56 ,	0.46 ,	0.34 ,	0.42 ,	1.00 ,	0.43 ,	0.26 ,	0.29 ,	0.26 ,	0.15 ,	0.16 , 	0.31 ,	0.16] ,
[0.41 ,	0.65 ,	0.43 ,	0.55 ,	0.43 ,	1.00 ,	0.37 ,	0.34 ,	0.42 ,	0.15 ,	0.18 , 	0.32 ,	0.17] ,
[0.23 ,	0.31 ,	0.21 ,	0.22 ,	0.26 ,	0.37 ,	1.00 ,	0.38 ,	0.39 ,	0.20 ,	0.24 , 	0.29 ,	0.21] ,
[0.22 ,	0.31 ,	0.20 ,	0.25 ,	0.29 ,	0.34 ,	0.38 ,	1.00 ,	0.46 ,	0.18 ,	0.23 , 	0.33 ,	0.25] ,
[0.26 ,	0.39 ,	0.23 ,	0.34 ,	0.26 ,	0.42 ,	0.39 ,	0.46 ,	1.00 ,	0.17 ,	0.21 , 	0.34 ,	0.21] ,
[0.14 ,	0.14 ,	0.15 ,	0.14 ,	0.15 ,	0.15 ,	0.20 ,	0.18 ,	0.17 ,	1.00 ,	0.55 , 	0.16 ,	0.41] ,
[0.14 ,	0.15 ,	0.16 ,	0.15 ,	0.16 ,	0.18 ,	0.24 ,	0.23 ,	0.21 ,	0.55 ,	1.00 , 	0.20 ,	0.47] ,
[0.23 ,	0.34 ,	0.20 ,	0.31 ,	0.31 ,	0.32 ,	0.29 ,	0.33 ,	0.34 ,	0.16 ,	0.20 , 	1.00 ,	0.19] ,
[0.16 ,	0.16 ,	0.14 ,	0.15 ,	0.16 ,	0.17 ,	0.21 ,	0.25 ,	0.21 ,	0.41 ,	0.47 , 	0.19 ,	1.00]
]



dataset = ["IMDB\n(SA)","SST-2\n(SA)","laptop\n(SA)","restaurant\n(SA)","Movie\n(SA)","Tweet\n(SA)","MNLI\n(NLI)","QNLI\n(NLI)","SNLI\n(NLI)","deontology\n(EJ)","justice\n(EJ)","QQP\n(PI)","MRPC\n(PI)"]

prompt = ["IMDB(SA)","SST-2(SA)","laptop(SA)","restaurant(SA)","Movie(SA)","Tweet(SA)","MNLI(NLI)","QNLI(NLI)","SNLI(NLI)","deontology(EJ)","justice(EJ)","QQP(PI)","MRPC(PI)"]



#index_content = [["prompt"]*len(prompt), prompt]
index_content = prompt
#columns_content = [["dataset"]*len(dataset), dataset]
columns_content = dataset



#dataframe_ = pd.DataFrame(acc, columns=datase, index=prompt)
dataframe = pd.DataFrame(acc, columns=columns_content, index=index_content)

#dataframe = pd.DataFrame(acc, columns={"dataset":dataset}, index={"prompt":prompt})
#print(dataframe)

#for i in dataframe:
#    print(i)
#    print(i.dataset)
#    print("------")
#dataframe = pd.concat(dataframe, axis=1)
#print(dataframe)
#exit()




#ax = plt.figure(figsize=(16, 6))
ax = plt.figure(figsize=(19, 7))
#ax = plt.figure()

#heatmap = sns.heatmap(dataframe.corr(), vmin=-1, vmax=1, annot=True, cmap='BrBG')
#heatmap.set_title('Correlation Heatmap', fontdict={'fontsize':18}, pad=12);

#heatmap = sns.heatmap(dataframe, annot=True, fmt='.1f', cmap='BrBG')
#heatmap = sns.heatmap(dataframe, annot=True, fmt='.1f', cmap='Blues', annot_kws={"size":16})
#heatmap = sns.heatmap(dataframe, annot=True, fmt='.2f', cmap='Blues', annot_kws={"size":16})
#################
scale = (dataframe - dataframe.min(axis=0))/(dataframe.max(axis=0) - dataframe.min(axis=0))
heatmap = sns.heatmap(scale, annot=dataframe, fmt='.2f', cmap='Blues', annot_kws={"size":16}, vmin=0.1, vmax=0.65)
#heatmap = sns.heatmap(scale, annot=dataframe, fmt='.2f', cmap='Blues', annot_kws={"size":16})
#heatmap = sns.heatmap(dataframe, annot=True, fmt='.2f', cmap='Blues', annot_kws={"size":16}, vmin=0.1, vmax=0.58)
##################
#heatmap = sns.heatmap(dataframe, annot=True, fmt='.1f', cmap='YlGnBu')
heatmap.set_xticklabels(dataset, rotation=70)

cbar = heatmap.collections[0].colorbar
cbar.set_ticks([0.1,0.65])
cbar.set_ticklabels(['Low', 'High'])
cbar.ax.tick_params(labelsize=20)

# save heatmap as .png file
# dpi - sets the resolution of the saved image in dots/inches
# bbox_inches - when set to 'tight' - does not allow the labels to be cropped

#heatmap.set_title('Overlapping Percentage of Activated Parameters (All 12 Layers)', fontdict={'fontsize':16}, pad=10);
#heatmap.set_title('Overlapping Percentage of Activated Parameters 1 - 3 Layers', fontdict={'fontsize':16}, pad=10);
#heatmap.set_title('Overlapping Percentage of Activated Parameters 4 - 6 Layers', fontdict={'fontsize':16}, pad=10);
#heatmap.set_title('Overlapping Percentage of Activated Parameters 7 - 9 Layers', fontdict={'fontsize':16}, pad=10);
heatmap.set_title('Overlapping Percentage of Activated Parameters 10 - 12 Layers', fontdict={'fontsize':16}, pad=10);
heatmap.set_xlabel("Prompt", fontsize = 14)
heatmap.set_ylabel("Prompt", fontsize = 14)
heatmap.tick_params(axis='y',labelsize=14)
heatmap.tick_params(axis='x',labelsize=14)



#plt.show()
#plt.savefig('task_overlap_12_layers.pdf', bbox_inches='tight')
#plt.savefig('task_overlap_1-3_layers.pdf', bbox_inches='tight')
#plt.savefig('task_overlap_4-6_layers.pdf', bbox_inches='tight')
#plt.savefig('task_overlap_7-9_layers.pdf', bbox_inches='tight')
plt.savefig('task_overlap_10-12_layers.pdf', bbox_inches='tight')


==> draw_code/task_transfer.py <==
import pandas as pd
import numpy as np
import seaborn as sns
import matplotlib.pyplot as plt


acc = [
[89.7,86.1,45.3,59.8,81.8,32.5,36.6,55.5,34.1,53.3,49.7,50.1,39.7,68],
[73.6,93.3,65.5,74.2,71.4,45.5,35.8,52.1,34.2,50,49.6,50.1,56.8,52.6],
[79.8,86.8,75.3,78.7,69.3,53.4,34.3,50.5,34.5,50,50.3,50,53.8,43.8],
[68,85.6,72.3,79.5,66.7,57.1,33.1,52.4,33.6,51.8,49.6,49.5,45.2,65.4],
[85.8,74.2,31.9,28.7,76,33.2,32.8,50.8,33.3,50,50.8,50.6,36.8,68.5],
[78.4,86.3,73.1,77.2,72.9,74.5,38.9,52.6,36.4,50.3,49.7,50,48.9,51.8],
[57.1,58.5,53.1,66.5,52.1,40,83.1,75.5,77,59,49.7,50.1,49.9,65.9],
[50.3,51.2,51.2,60.8,50.5,40.9,47.5,90.5,55.6,58.5,50.3,49.9,36.9,68],
[57.7,55.4,53.8,65.6,54.7,41.1,73.9,69.5,88.5,57.6,49.6,50.1,59.6,59.9],
[53.7,55.2,6.6,11.4,60.4,29.9,33.7,51.1,34.1,94.9,50.4,49.9,52.6,58.9],
[51.3,50.8,3.1,1.4,51.6,41,32.7,50.5,33.3,50,71.7,58.9,36.9,63.5],
[62.7,51.7,2.5,1.1,56.8,41.5,32.8,50.6,33.3,50,61.9,67.8,39.2,56.8],
[58.4,51.2,25.9,37.2,52.1,46.1,34.3,43.5,30.1,49.1,50.4,50,86.9,70],
[50.3,50.4,2.5,1.3,50.5,41,32.7,50.5,33.3,50,50.3,49.8,66.9,84.4],
[50.6,50.8,2.3,1.2,50.5,40.5,32.8,50.5,33.3,50,50.4,50.2,36.8,68]
]


dataset = ["imdb\n(Emotion)","sst2\n(Emotion)","laptop\n(Emotion)","restaurant\n(Emotion)","movie\n(Emotion)","tweet\n(Emotion)","mnli\n(NLI)","qnli\n(NLI)","snli\n(NLI)","ner\n(NLI)","deontology\n(Ethics)","justice\n(Ethics)","qqp\n(Semantics)","mrpc\n(Semantics)"]

prompt = ["imdb(Emotion)","sst2(Emotion)","laptop(Emotion)","restaurant(Emotion)","movie(Emotion)","tweet(Emotion)","mnli(NLI)","qnli(NLI)","snli(NLI)","ner(NLI)","deontology(Ethics)","justice(Ethics)","qqp(Semantics)","mrpc(Semantics)","random"]



#index_content = [["prompt"]*len(prompt), prompt]
index_content = prompt
#columns_content = [["dataset"]*len(dataset), dataset]
columns_content = dataset



#dataframe_ = pd.DataFrame(acc, columns=datase, index=prompt)
dataframe = pd.DataFrame(acc, columns=columns_content, index=index_content)

#dataframe = pd.DataFrame(acc, columns={"dataset":dataset}, index={"prompt":prompt})
#print(dataframe)

#for i in dataframe:
#    print(i)
#    print(i.dataset)
#    print("------")
#dataframe = pd.concat(dataframe, axis=1)
#print(dataframe)
#exit()




#ax = plt.figure(figsize=(16, 6))
ax = plt.figure(figsize=(22, 10))
#ax = plt.figure()

#heatmap = sns.heatmap(dataframe.corr(), vmin=-1, vmax=1, annot=True, cmap='BrBG')
#heatmap.set_title('Correlation Heatmap', fontdict={'fontsize':18}, pad=12);

#heatmap = sns.heatmap(dataframe, annot=True, fmt='.1f', cmap='BrBG')
###################
###################
#heatmap = sns.heatmap(dataframe.corr(), annot=True, fmt='.1f', cmap='Blues', annot_kws={"size":16})
scale = (dataframe - dataframe.min(axis=0))/(dataframe.max(axis=0) - dataframe.min(axis=0))
heatmap = sns.heatmap(scale, annot=dataframe, fmt='.1f', cmap='Blues', annot_kws={"size":16})
#heatmap = sns.heatmap(scale, annot=dataframe, fmt='.1f', cmap='Blues', annot_kws={"size":16})
#heatmap = sns.heatmap(dataframe, annot=True, fmt='.1f', cmap='Blues', annot_kws={"size":16})
###################
###################
#heatmap = sns.heatmap(dataframe, annot=True, fmt='.1f', cmap='YlGnBu')
heatmap.set_xticklabels(dataset, rotation=45)

# save heatmap as .png file
# dpi - sets the resolution of the saved image in dots/inches
# bbox_inches - when set to 'tight' - does not allow the labels to be cropped

heatmap.set_title('Performance of source prompts on target tasks', fontdict={'fontsize':20}, pad=10);
heatmap.set_xlabel("Dataset", fontsize = 16)
heatmap.set_ylabel("Prompt", fontsize = 16)
heatmap.tick_params(axis='y',labelsize=16)
heatmap.tick_params(axis='x',labelsize=16)



#plt.show()
plt.savefig('task_transferability_result.pdf', bbox_inches='tight')


==> draw_code/task_transferability_2_results.py <==
import pandas as pd
import numpy as np
import seaborn as sns
import matplotlib.pyplot as plt
import matplotlib.cm as cm
import matplotlib as mpl

#colors = cm.rainbow(np.linspace(0, 4, 6))
#print(colors)
#print(type(colors))
#exit()
#cmap_names = ["viridis", "RdBu"]
#cmap_names = ["viridis"]
#cmap_names = ["YlGnBu"]
cmap_names = ["Greens"]
for i, name in enumerate(cmap_names):
    # 创建colormap对象，颜色列表长度和柱子的数量相同
    cmap_0 = mpl.cm.get_cmap(name, 5)
    # 从调色板中获取颜色列表
    colors_0 = cmap_0(np.linspace(0, 1, 5))
#print(colors_0)
colors_0=colors_0[3]



cmap_names = ["spring"]
for i, name in enumerate(cmap_names):
    # 创建colormap对象，颜色列表长度和柱子的数量相同
    cmap_1 = mpl.cm.get_cmap(name, 5)
    # 从调色板中获取颜色列表
    colors_1 = cmap_1(np.linspace(0, 1, 5))
colors_1=colors_1[3]


#cmap_names = ["RdBu"]
cmap_names = ["tab20"]
for i, name in enumerate(cmap_names):
    # 创建colormap对象，颜色列表长度和柱子的数量相同
    cmap = mpl.cm.get_cmap(name, 5)
    # 从调色板中获取颜色列表
    colors = cmap(np.linspace(0, 1, 5))
colors[1] = colors_0
colors[3] = colors_1
print(colors)
#exit()

'''
acc = [
[89.7,86.1,45.3,59.8,81.8,32.5,36.6,55.5,34.1,53.3,49.7,50.1,39.7,68.0],
[73.6,93.3,65.5,74.2,71.4,45.5,35.8,52.1,34.2,50.0,49.6,50.1,56.8,52.6],
[79.8,86.8,75.3,78.7,69.3,53.4,34.3,50.5,34.5,50.0,50.3,50.0,53.8,43.8],
[68.0,85.6,72.3,79.5,66.7,57.1,33.1,52.4,33.6,51.8,49.6,49.5,45.2,65.4],
[85.8,74.2,31.9,28.7,76.0,33.2,32.8,50.8,33.3,50.0,50.8,50.6,36.8,68.5],
[78.4,86.3,73.1,77.2,72.9,74.5,38.9,52.6,36.4,50.3,49.7,50.0,48.9,51.8],
[57.1,58.5,53.1,66.5,52.1,40.0,83.1,75.5,77.0,59.0,49.7,50.1,49.9,65.9],
[50.3,51.2,51.2,60.8,50.5,40.9,47.5,90.5,55.6,58.5,50.3,49.9,36.9,68.0],
[57.7,55.4,53.8,65.6,54.7,41.1,73.9,69.5,88.5,57.6,49.6,50.1,59.6,59.9],
[53.7,55.2,6.60,11.4,60.4,29.9,33.7,51.1,34.1,94.9,50.4,49.9,52.6,58.9],
[51.3,50.8,3.10,1.40,51.6,41.0,32.7,50.5,33.3,50.0,71.7,58.9,36.9,63.5],
[62.7,51.7,2.50,1.10,56.8,41.5,32.8,50.6,33.3,50.0,61.9,67.8,39.2,56.8],
[58.4,51.2,25.9,37.2,52.1,46.1,34.3,43.5,30.1,49.1,50.4,50.0,86.9,70.0],
[50.3,50.4,2.50,1.30,50.5,41.0,32.7,50.5,33.3,50.0,50.3,49.8,66.9,84.4],
[50.6,50.8,2.30,1.20,50.5,40.5,32.8,50.5,33.3,50.0,50.4,50.2,36.8,68.0]
]
'''
'''
acc = [
[89.7,86.1,45.3,59.8,81.8,32.5,36.6,55.5,34.1,49.7,50.1,39.7,68.0],
[73.6,93.3,65.5,74.2,71.4,45.5,35.8,52.1,34.2,49.6,50.1,56.8,52.6],
[79.8,86.8,75.3,78.7,69.3,53.4,34.3,50.5,34.5,50.3,50.0,53.8,43.8],
[68.0,85.6,72.3,79.5,66.7,57.1,33.1,52.4,33.6,49.6,49.5,45.2,65.4],
[85.8,74.2,31.9,28.7,76.0,33.2,32.8,50.8,33.3,50.8,50.6,36.8,68.5],
[78.4,86.3,73.1,77.2,72.9,74.5,38.9,52.6,36.4,49.7,50.0,48.9,51.8],
[57.1,58.5,53.1,66.5,52.1,40.0,83.1,75.5,77.0,49.7,50.1,49.9,65.9],
[50.3,51.2,51.2,60.8,50.5,40.9,47.5,90.5,55.6,50.3,49.9,36.9,68.0],
[57.7,55.4,53.8,65.6,54.7,41.1,73.9,69.5,88.5,49.6,50.1,59.6,59.9],
[51.3,50.8,3.10,1.40,51.6,41.0,32.7,50.5,33.3,71.7,58.9,36.9,63.5],
[62.7,51.7,2.50,1.10,56.8,41.5,32.8,50.6,33.3,61.9,67.8,39.2,56.8],
[58.4,51.2,25.9,37.2,52.1,46.1,34.3,43.5,30.1,50.4,50.0,86.9,70.0],
[50.3,50.4,2.50,1.30,50.5,41.0,32.7,50.5,33.3,50.3,49.8,66.9,84.4],
[50.6,50.8,2.30,1.20,50.5,40.5,32.8,50.5,33.3,50.4,50.2,36.8,68.0]
]
'''
acc = [
[89.9,86.1,45.3,59.8,81.8,32.5,36.6,55.5,34.1,49.7,50.1,39.7,68.0],
[73.6,93.8,65.5,74.2,71.4,45.5,35.8,52.1,34.2,49.6,50.1,56.8,52.6],
[79.8,86.8,77.3,78.7,69.3,53.4,34.3,50.5,34.5,50.3,50.0,53.8,43.8],
[68.0,85.6,72.3,80.7,66.7,57.1,33.1,52.4,33.6,49.6,49.5,45.2,65.4],
[85.8,74.2,31.9,28.7,79.2,33.2,32.8,50.8,33.3,50.8,50.6,36.8,68.5],
[78.4,86.3,73.1,77.2,72.9,74.5,38.9,52.6,36.4,49.7,50.0,48.9,51.8],
[57.1,58.5,53.1,66.5,52.1,40.0,80.6,75.5,77.0,49.7,50.1,49.9,65.9],
[50.3,51.2,51.2,60.8,50.5,40.9,47.5,90.5,55.6,50.3,49.9,36.9,68.0],
[57.7,55.4,53.8,65.6,54.7,41.1,73.9,69.5,88.5,49.6,50.1,59.6,59.9],
[51.3,50.8,3.10,1.40,51.6,41.0,32.7,50.5,33.3,72.9,58.9,36.9,63.5],
[62.7,51.7,2.50,1.10,56.8,41.5,32.8,50.6,33.3,61.9,70.0,39.2,56.8],
[58.4,51.2,25.9,37.2,52.1,46.1,34.3,43.5,30.1,50.4,50.0,86.9,70.0],
[50.3,50.4,2.50,1.30,50.5,41.0,32.7,50.5,33.3,50.3,49.8,66.9,83.9],
[50.6,50.8,2.30,1.20,50.5,40.5,32.8,50.5,33.3,50.4,50.2,36.8,68.0]
]


'''
acc_label = [
[88.6,85.0,30.2,32.9,76.6,30.8,34.7,51.2,33.3,48.5,50.3,50.4,61.2,38.5],
[84.6,93.4,23.8,18.6,74.0,52.5,40.3,50.4,36.9,49.4,50.1,51.5,62.4,41.4],
[49.7,48.9,68.4,72.1,50.5,35.8,35.6,50.5,36.1,50.0,50.3,50.0,63.2,31.8],
[55.2,49.7,68.0,77.2,49.0,44.6,34.5,50.5,33.6,50.0,50.3,50.0,63.1,31.8],
[81.0,76.2,12.8,10.6,76.0,43.5,37.0,50.2,36.2,50.1,50.2,51.2,39.5,68.5],
[80.9,87.1,35.9,23.2,68.2,72.8,33.2,53.2,31.6,50.4,48.4,51.1,53.0,44.0],
[55.1,56.0,24.8,18.6,52.6,39.7,82.9,73.7,79.9,58.0,50.5,54.2,72.5,68.0],
[52.7,47.4,17.3,15.4,51.0,35.9,47.8,90.3,58.9,64.1,53.1,49.3,65.4,72.4],
[60.8,63.3,22.3,17.8,53.7,41.9,73.1,70.4,88.5,52.4,52.4,57.0,63.6,69.5],
[49.5,48.9,24.2,31.1,50.5,26.0,34.8,53.4,34.4,93.0,50.0,50.9,50.7,54.7],
[53.8,51.7,8.00,10.2,48.4,21.2,37.4,55.5,36.9,50.2,75.3,60.6,53.6,68.2],
[55.3,56.6,34.4,45.5,50.5,23.2,37.7,52.2,37.2,51.0,63.0,69.0,49.8,68.5],
[49.7,49.5,19.7,17.4,50.5,15.9,44.2,53.2,40.3,50.1,50.5,50.0,86.8,66.9],
[49.3,52.7,52.7,63.8,45.3,42.9,38.1,60.1,34.1,49.9,54.9,69.4,52.2,71.4],
[50.6,50.3,2.40,1.10,53.4,48.6,36.5,54.3,34.3,57.8,50.7,57.3,33.4,68.2]
]
'''
'''
acc_label = [
[88.6,85.0,30.2,32.9,76.6,30.8,34.7,51.2,33.3,50.3,50.4,61.2,38.5],
[84.6,93.4,23.8,18.6,74.0,52.5,40.3,50.4,36.9,50.1,51.5,62.4,41.4],
[49.7,48.9,68.4,72.1,50.5,35.8,35.6,50.5,36.1,50.3,50.0,63.2,31.8],
[55.2,49.7,68.0,77.2,49.0,44.6,34.5,50.5,33.6,50.3,50.0,63.1,31.8],
[81.0,76.2,12.8,10.6,76.0,43.5,37.0,50.2,36.2,50.2,51.2,39.5,68.5],
[80.9,87.1,35.9,23.2,68.2,72.8,33.2,53.2,31.6,48.4,51.1,53.0,44.0],
[55.1,56.0,24.8,18.6,52.6,39.7,82.9,73.7,79.9,50.5,54.2,72.5,68.0],
[52.7,47.4,17.3,15.4,51.0,35.9,47.8,90.3,58.9,53.1,49.3,65.4,72.4],
[60.8,63.3,22.3,17.8,53.7,41.9,73.1,70.4,88.5,52.4,57.0,63.6,69.5],
[53.8,51.7,8.00,10.2,48.4,21.2,37.4,55.5,36.9,75.3,60.6,53.6,68.2],
[55.3,56.6,34.4,45.5,50.5,23.2,37.7,52.2,37.2,63.0,69.0,49.8,68.5],
[49.7,49.5,19.7,17.4,50.5,15.9,44.2,53.2,40.3,50.5,50.0,86.8,66.9],
[49.3,52.7,52.7,63.8,45.3,42.9,38.1,60.1,34.1,54.9,69.4,52.2,71.4],
[50.6,50.3,2.40,1.10,53.4,48.6,36.5,54.3,34.3,50.7,57.3,33.4,68.2]
]
'''
acc_label = [
[88.6,85.0,30.2,32.9,76.6,30.8,34.7,51.2,33.3,50.3,50.4,61.2,38.5],
[84.6,93.4,23.8,18.6,74.0,52.5,40.3,50.4,36.9,50.1,51.5,62.4,41.4],
[49.7,48.9,73.0,72.1,50.5,35.8,35.6,50.5,36.1,50.3,50.0,63.2,31.8],
[55.2,49.7,68.0,77.2,49.0,44.6,34.5,50.5,33.6,50.3,50.0,63.1,31.8],
[81.0,76.2,12.8,10.6,76.0,43.5,37.0,50.2,36.2,50.2,51.2,39.5,68.5],
[80.9,87.1,35.9,23.2,68.2,72.8,33.2,53.2,31.6,48.4,51.1,53.0,44.0],
[55.1,56.0,24.8,18.6,52.6,39.7,82.9,73.7,79.9,50.5,54.2,72.5,68.0],
[52.7,47.4,17.3,15.4,51.0,35.9,47.8,90.3,58.9,53.1,49.3,65.4,72.4],
[60.8,63.3,22.3,17.8,53.7,41.9,73.1,70.4,88.5,52.4,57.0,63.6,69.5],
[53.8,51.7,8.00,10.2,48.4,21.2,37.4,55.5,36.9,75.3,60.6,53.6,68.2],
[55.3,56.6,34.4,45.5,50.5,23.2,37.7,52.2,37.2,63.0,69.0,49.8,68.5],
[49.7,49.5,19.7,17.4,50.5,15.9,44.2,53.2,40.3,50.5,50.0,86.8,66.9],
[49.3,52.7,52.7,63.8,45.3,42.9,38.1,60.1,34.1,54.9,69.4,52.2,81.4],
[50.6,50.3,2.40,1.10,53.4,48.6,36.5,54.3,34.3,50.7,57.3,33.4,68.2]
]

'''
acc_2_result = list()
for i in range(14):
    j_list = list()
    for j in range(13):
        j_list.append(str(str(acc[i][j]).split(".")[0])+"/"+str(str(acc_label[i][j]).split(".")[0]))
    acc_2_result.append(j_list)
'''


'''
dataset = ["IMDB\n(SA)","SST-2\n(SA)","laptop\n(SA)","restaurant\n(SA)","Movie\n(SA)","Tweet\n(SA)","MNLI\n(NNI)","QNLI\n(NLI)","SNLI\n(NLI)","ner\n(NLI)","deontology\n(EJ)","justice\n(EJ)","QQP\n(PI)","MRPC\n(PI)"]
dataset = ["IMDB\n(SA)","SST-2\n(SA)","laptop\n(SA)","restaurant\n(SA)","Movie\n(SA)","Tweet\n(SA)","MNLI\n(NNI)","QNLI\n(NLI)","SNLI\n(NLI)","deontology\n(EJ)","justice\n(EJ)","QQP\n(PI)","MRPC\n(PI)"]
'''
dataset = ["IMDB","SST-2","laptop","restaurant","Movie","Tweet","MNLI","QNLI","SNLI","deontology","justice","QQP","MRPC"]


'''
prompt = ["IMDB(SA)","SST-2(SA)","laptop(SA)","restaurant(SA)","Movie(SA)","Tweet(SA)","MNLI(NLI)","QNLI(NLI)","SNLI(NLI)","ner(NLI)","deontology(EJ)","justice(EJ)","QQP(PI)","MRPC(PI)","random"]
prompt = ["IMDB(SA)","SST-2(SA)","laptop(SA)","restaurant(SA)","Movie(SA)","Tweet(SA)","MNLI(NLI)","QNLI(NLI)","SNLI(NLI)","deontology(EJ)","justice(EJ)","QQP(PI)","MRPC(PI)","random"]
'''
prompt = ["IMDB","SST-2","laptop","restaurant","Movie","Tweet","MNLI","QNLI","SNLI","deontology","justice","QQP","MRPC","random prompt"]



#index_content = [["prompt"]*len(prompt), prompt]
index_content = prompt
#columns_content = [["dataset"]*len(dataset), dataset]
columns_content = dataset



#dataframe_ = pd.DataFrame(acc, columns=datase, index=prompt)
dataframe = pd.DataFrame(acc, columns=columns_content, index=index_content)
#dataframe = pd.DataFrame(acc_label, columns=columns_content, index=index_content)

#dataframe = pd.DataFrame(acc, columns={"dataset":dataset}, index={"prompt":prompt})
#print(dataframe)

#for i in dataframe:
#    print(i)
#    print(i.dataset)
#    print("------")
#dataframe = pd.concat(dataframe, axis=1)
#print(dataframe)
#exit()




#ax = plt.figure(figsize=(16, 6))
#ax = plt.figure(figsize=(22, 10))
#ax = plt.figure(figsize=(28, 12))
#ax = plt.figure(figsize=(12, 12))
ax = plt.figure(figsize=(11, 12))
#ax = plt.figure()

#heatmap = sns.heatmap(dataframe.corr(), vmin=-1, vmax=1, annot=True, cmap='BrBG')
#heatmap.set_title('Correlation Heatmap', fontdict={'fontsize':18}, pad=12);

#heatmap = sns.heatmap(dataframe, annot=True, fmt='.1f', cmap='BrBG')
###################
###################
#heatmap = sns.heatmap(dataframe.corr(), annot=True, fmt='.1f', cmap='Blues', annot_kws={"size":16})
scale = (dataframe - dataframe.min(axis=0))/(dataframe.max(axis=0) - dataframe.min(axis=0))

########
#dataframe = pd.DataFrame(acc_2_result, columns=columns_content, index=index_content)
dataframe = pd.DataFrame(acc, columns=columns_content, index=index_content)
#dataframe = pd.DataFrame(acc_label, columns=columns_content, index=index_content)
########

#heatmap = sns.heatmap(scale, annot=dataframe, fmt='s', cmap='Blues', annot_kws={"size":22})
#heatmap = sns.heatmap(scale, annot=dataframe, fmt='.0f', cmap='Blues', annot_kws={"size":22})
heatmap = sns.heatmap(scale, annot=dataframe, fmt='.0f', cmap='Blues', annot_kws={"size":25}, cbar=False)
#heatmap = sns.heatmap(dataframe, annot=True, fmt='.1f', cmap='Blues', annot_kws={"size":16})
###################
###################
#heatmap = sns.heatmap(dataframe, annot=True, fmt='.1f', cmap='YlGnBu')
heatmap.set_xticklabels(dataset, rotation=90)

#Color bar
'''
cbar = heatmap.collections[0].colorbar
#cbar.set_ticks([0.1, 0.2, 0.3, 0.4, 0.5])
cbar.set_ticks([0, 1])
cbar.set_ticklabels(['Low', 'High'])
cbar.ax.tick_params(labelsize=20)
'''



# save heatmap as .png file
# dpi - sets the resolution of the saved image in dots/inches
# bbox_inches - when set to 'tight' - does not allow the labels to be cropped

#heatmap.set_title('Task-type verbalizers', fontdict={'fontsize':23}, pad=10);
#heatmap.set_title('Uniform verbalizers', fontdict={'fontsize':23}, pad=10);


#heatmap.set_xlabel("Dataset", fontsize = 23)
heatmap.set_xlabel("Target Task", fontsize = 23)#, labelpad=10)
#heatmap.set_ylabel("Prompt", fontsize = 23)
heatmap.set_ylabel("Source Task", fontsize = 23)#, labelpad=10)
heatmap.tick_params(axis='y',labelsize=23)
heatmap.tick_params(axis='x',labelsize=23)







# Change xtickle colors: https://stackoverflow.com/questions/34706845/change-xticklabels-fontsize-of-seaborn-heatmap
for l in heatmap.xaxis.get_ticklabels()+heatmap.yaxis.get_ticklabels():
    if l.get_text() in ["IMDB","SST-2","laptop","restaurant","Movie","Tweet"]:
        l.set_color("Blue")
        #l.set_color(colors[0])
    elif l.get_text() in ["MNLI","QNLI","SNLI"]:
        l.set_color('Green')
        #l.set_color(colors[1])
    elif l.get_text() in ["deontology","justice"]:
        l.set_color("Brown")
        #l.set_color(colors[2])
    elif l.get_text() in ["QQP","MRPC"]:
        l.set_color("Orange")
        #l.set_color(colors[3])
    elif l.get_text() in ["random prompt"]:
        pass
        #l.set_color(colors[4])
    else:
        print(l.get_text())
        print("Wrong")
        exit()









#plt.show()
plt.savefig('task_transferability_2_results.pdf', bbox_inches='tight')
#plt.savefig('task_transferability_2_results_label.pdf', bbox_inches='tight')


==> figs/task_overlap_12_layers_half.py <==
import pandas as pd
import numpy as np
import seaborn as sns
import matplotlib.pyplot as plt


acc = [
[1 , 0.5 , 0.39 , 0.46 , 0.56 , 0.49 , 0.37 , 0.34 , 0.34 , 0.32 , 0.24 , 0.23 , 0.34 , 0.28],
[0.5 , 1 , 0.46 , 0.59 , 0.53 , 0.65 , 0.46 , 0.45 , 0.49 , 0.34 , 0.27 , 0.28 , 0.42 , 0.33],
[0.39 , 0.46 , 1 , 0.47 , 0.44 , 0.46 , 0.39 , 0.35 , 0.36 , 0.37 , 0.28 , 0.27 , 0.33 , 0.33],
[0.46 , 0.59 , 0.47 , 1 , 0.52 , 0.57 , 0.45 , 0.46 , 0.51 , 0.39 , 0.29 , 0.29 , 0.42 , 0.37],
[0.56 , 0.53 , 0.44 , 0.52 , 1 , 0.52 , 0.45 , 0.43 , 0.4 , 0.39 , 0.28 , 0.27 , 0.39 , 0.34],
[0.49 , 0.65 , 0.46 , 0.57 , 0.52 , 1 , 0.47 , 0.44 , 0.49 , 0.35 , 0.26 , 0.27 , 0.43 , 0.34],
[0.37 , 0.46 , 0.39 , 0.45 , 0.45 , 0.47 , 1 , 0.48 , 0.5 , 0.4 , 0.31 , 0.32 , 0.41 , 0.4],
[0.34 , 0.45 , 0.35 , 0.46 , 0.43 , 0.44 , 0.48 , 1 , 0.53 , 0.4 , 0.32 , 0.32 , 0.41 , 0.41],
[0.34 , 0.49 , 0.36 , 0.51 , 0.4 , 0.49 , 0.5 , 0.53 , 1 , 0.38 , 0.29 , 0.29 , 0.45 , 0.37],
[0.32 , 0.34 , 0.37 , 0.39 , 0.39 , 0.35 , 0.4 , 0.4 , 0.38 , 1 , 0.32 , 0.33 , 0.33 , 0.38],
[0.24 , 0.27 , 0.28 , 0.29 , 0.28 , 0.26 , 0.31 , 0.32 , 0.29 , 0.32 , 1 , 0.64 , 0.26 , 0.5],
[0.23 , 0.28 , 0.27 , 0.29 , 0.27 , 0.27 , 0.32 , 0.32 , 0.29 , 0.33 , 0.64 , 1 , 0.26 , 0.5],
[0.34 , 0.42 , 0.33 , 0.42 , 0.39 , 0.43 , 0.41 , 0.41 , 0.45 , 0.33 , 0.26 , 0.26 , 1 , 0.3],
[0.28 , 0.33 , 0.33 , 0.37 , 0.34 , 0.34 , 0.4 , 0.41 , 0.37 , 0.38 , 0.5 , 0.5 , 0.3 , 1]
]


dataset = ["imdb","sst2","laptop","restaurant","movie","tweet","mnli","qnli","snli","ner","deontology","justice","qqp","mrpc"]

#prompt = ["imdb(Emotion)","sst2(Emotion)","laptop(Emotion)","restaurant(Emotion)","movie(Emotion)","tweet(Emotion)","mnli(NLI)","qnli(NLI)","snli(NLI)","ner(NLI)","deontology(Ethics)","justice(Ethics)","qqp(Semantics)","mrpc(Semantics)"]
prompt = ["imdb(E)","sst2(E)","laptop(E)","restaurant(E)","movie(E)","tweet(E)","mnli(N)","qnli(N)","snli(N)","ner(N)","deontology(Et)","justice(Et)","qqp(S)","mrpc(S)"]



#index_content = [["prompt"]*len(prompt), prompt]
index_content = prompt
#columns_content = [["dataset"]*len(dataset), dataset]
columns_content = dataset



#dataframe_ = pd.DataFrame(acc, columns=datase, index=prompt)
dataframe = pd.DataFrame(acc, columns=columns_content, index=index_content)

#dataframe = pd.DataFrame(acc, columns={"dataset":dataset}, index={"prompt":prompt})
#print(dataframe)

#for i in dataframe:
#    print(i)
#    print(i.dataset)
#    print("------")
#dataframe = pd.concat(dataframe, axis=1)
#print(dataframe)
#exit()




#ax = plt.figure(figsize=(16, 6))
#ax = plt.figure(figsize=(19, 7))
ax = plt.figure(figsize=(10, 6))
#ax = plt.figure(figsize=(10, 8))
#ax = plt.figure()

#heatmap = sns.heatmap(dataframe.corr(), vmin=-1, vmax=1, annot=True, cmap='BrBG')
#heatmap.set_title('Correlation Heatmap', fontdict={'fontsize':18}, pad=12);

#heatmap = sns.heatmap(dataframe, annot=True, fmt='.1f', cmap='BrBG')
#heatmap = sns.heatmap(dataframe, annot=True, fmt='.1f', cmap='Blues', annot_kws={"size":16})
#heatmap = sns.heatmap(dataframe, annot=True, fmt='.2f', cmap='Blues', annot_kws={"size":16})
#################
scale = (dataframe - dataframe.min(axis=0))/(dataframe.max(axis=0) - dataframe.min(axis=0))
#heatmap = sns.heatmap(scale, annot=dataframe, fmt='.2f', cmap='Blues', annot_kws={"size":10}, vmin=0.1, vmax=0.58)
#do not write num in blanks
#annot，annotate的缩写，annot默认为False，当annot为True时，在heatmap中每个方格写入数据。
heatmap = sns.heatmap(scale, annot=False, fmt='.2f', cmap='Blues', annot_kws={"size":10}, vmin=0.1, vmax=0.58, cbar=True, cbar_kws = dict(use_gridspec=False,location="right"))#, cbar_kws={'format': '%s', 'ticks': [50, 60]}) #{,'ticks':["low","high"]} )
#annot_kws，当annot为True时，可设置各个参数，包括大小，颜色，加粗，斜体字等：
#sns.heatmap(x, annot=True, ax=ax2, annot_kws={'size':9,'weight':'bold', 'color':'blue'})

#heatmap = sns.heatmap(scale, annot=dataframe, fmt='.2f', cmap='Blues', annot_kws={"size":16})
#heatmap = sns.heatmap(dataframe, annot=True, fmt='.2f', cmap='Blues', annot_kws={"size":16}, vmin=0.1, vmax=0.58)
##################
#heatmap = sns.heatmap(dataframe, annot=True, fmt='.1f', cmap='YlGnBu')
heatmap.set_xticklabels(dataset, rotation=70)
cbar = heatmap.collections[0].colorbar
cbar.set_ticks([0.1, 0.2, 0.3, 0.4, 0.5])
cbar.set_ticklabels(['Low', "" , 'Medium', "", 'High'])


#heatmap = heatmap.collections[0].colorbar
#heatmap.set_ticklabels(["low","high"])

# save heatmap as .png file
# dpi - sets the resolution of the saved image in dots/inches
# bbox_inches - when set to 'tight' - does not allow the labels to be cropped

#heatmap.set_title('Overlapping Percentage of Activated Parameters (All 12 Layers)', fontdict={'fontsize':20}, pad=10);
heatmap.set_xlabel("Prompt", fontsize = 20)
heatmap.set_ylabel("Prompt", fontsize = 20)
heatmap.tick_params(axis='y',labelsize=20)
heatmap.tick_params(axis='x',labelsize=20)



#plt.show()
plt.savefig('task_overlap_12_layers_half.pdf', bbox_inches='tight')

